Milk-removal feedback shapes lactation sustainability and daily output in a model of human lactation

Milk production during lactation is dynamically regulated by milk removal, yet quantitative models linking feeding or pumping schedules to subsequent production remain scarce. We develop a minimal model describing milk accumulation and production between removal sessions, and the stimulation of subsequent production through milk removal. We compare different assumptions about how stimulation depends on the amount of milk removed or the duration of removal, and consider two removal protocols: prescribing either the removed amount or the removal duration. When stimulation depends on the removed amount, declining production can reduce subsequent stimulation and reinforce the decline. This leads to a critical wait interval beyond which no repeated constant schedule can sustain lactation. If stimulation is inefficient for small removal amounts but more efficient at intermediate amounts, the model can exhibit bistability: depending on the initial conditions, milk production either persists or ceases. In contrast, duration-dependent stimulation does not permit a zero-production state under continued removal, but can generate non-constant long-term dynamics under certain conditions. We further show that maximizing milk removal per session need not maximize daily output, because increased removal competes with session frequency. The framework provides a basis for testing alternative feedback hypotheses against longitudinal data and for optimizing feeding and pumping schedules.

==> anc/interactive_lactation_explorer.html <==
<!DOCTYPE html>
<html lang="en">
<head>
<meta charset="utf-8" />
<meta name="viewport" content="width=device-width, initial-scale=1" />
<title>Interactive Lactation Explorer</title>
<!-- Self-contained: React 19.2.8 (MIT licence, notices at the end of the script) and all
     styles are embedded. The page needs no internet connection and loads no external
     resources. -->
<style>
/* minimal reset (equivalent to the parts of Tailwind's preflight the page relies on) */
*,::before,::after{box-sizing:border-box;border-width:0;border-style:solid;border-color:currentColor}
html{line-height:1.5;-webkit-text-size-adjust:100%;font-family:ui-sans-serif,system-ui,sans-serif}
body{margin:0;line-height:inherit;background:#E7ECE9}
h1,h2,p,pre{margin:0}
h1,h2{font-size:inherit;font-weight:inherit}
button,input{font-family:inherit;font-size:100%;line-height:inherit;color:inherit;margin:0;padding:0}
button{background-color:transparent;background-image:none;cursor:pointer;text-transform:none;-webkit-appearance:button}
canvas{display:block;vertical-align:middle}
table{border-collapse:collapse;text-indent:0;border-color:inherit}
/* utility classes used by the page (Tailwind v3 semantics) */
.block{display:block}.flex{display:flex}.flex-1{flex:1 1 0%}.flex-col{flex-direction:column}
.flex-wrap{flex-wrap:wrap}.shrink-0{flex-shrink:0}
.items-baseline{align-items:baseline}.items-center{align-items:center}.items-start{align-items:flex-start}
.justify-between{justify-content:space-between}.justify-end{justify-content:flex-end}
.gap-1{gap:.25rem}.gap-1\.5{gap:.375rem}.gap-2{gap:.5rem}.gap-3{gap:.75rem}.gap-4{gap:1rem}.gap-5{gap:1.25rem}
.mb-1{margin-bottom:.25rem}.mb-2{margin-bottom:.5rem}.mb-2\.5{margin-bottom:.625rem}.mb-3{margin-bottom:.75rem}
.mb-4{margin-bottom:1rem}.mt-1{margin-top:.25rem}.my-2{margin-top:.5rem;margin-bottom:.5rem}
.p-3{padding:.75rem}.p-4{padding:1rem}.pb-1{padding-bottom:.25rem}.pb-2{padding-bottom:.5rem}.pt-2{padding-top:.5rem}
.px-2{padding-left:.5rem;padding-right:.5rem}.px-3{padding-left:.75rem;padding-right:.75rem}
.py-1{padding-top:.25rem;padding-bottom:.25rem}.py-1\.5{padding-top:.375rem;padding-bottom:.375rem}
.py-2{padding-top:.5rem;padding-bottom:.5rem}.py-\[3px\]{padding-top:3px;padding-bottom:3px}
.w-full{width:100%}.w-\[236px\]{width:236px}.w-\[245px\]{width:245px}.min-h-screen{min-height:100vh}
.min-w-\[130px\]{min-width:130px}.min-w-\[150px\]{min-width:150px}.min-w-\[160px\]{min-width:160px}
.min-w-\[300px\]{min-width:300px}.min-w-\[320px\]{min-width:320px}
.overflow-hidden{overflow:hidden}.rounded-sm{border-radius:.125rem}.cursor-pointer{cursor:pointer}
.transition-colors{transition-property:color,background-color,border-color;transition-timing-function:cubic-bezier(.4,0,.2,1);transition-duration:150ms}
</style>
</head>
<body>
<div id="root"></div>
<noscript><p style="padding:32px;font:14px system-ui">The Interactive Lactation Explorer needs JavaScript.</p></noscript>
<script>
(()=>{var vd=Object.create;var ro=Object.defineProperty;var bd=Object.getOwnPropertyDescriptor;var gd=Object.getOwnPropertyNames;var Sd=Object.getPrototypeOf,Md=Object.prototype.hasOwnProperty;var _a=(l,t)=>()=>{try{return t||l((t={exports:{}}).exports,t),t.exports}catch(a){throw t=0,a}};var Td=(l,t,a,e)=>{if(t&&typeof t=="object"||typeof t=="function")for(let n of gd(t))!Md.call(l,n)&&n!==a&&ro(l,n,{get:()=>t[n],enumerable:!(e=bd(t,n))||e.enumerable});return l};var po=(l,t,a)=>(a=l!=null?vd(Sd(l)):{},Td(t||!l||!l.__esModule?ro(a,"default",{value:l,enumerable:!0}):a,l));var xo=_a(tl=>{"use strict";var Mf=Symbol.for("react.transitional.element"),zd=Symbol.for("react.portal"),Ed=Symbol.for("react.fragment"),xd=Symbol.for("react.strict_mode"),Ad=Symbol.for("react.profiler"),Nd=Symbol.for("react.consumer"),_d=Symbol.for("react.context"),Dd=Symbol.for("react.forward_ref"),Od=Symbol.for("react.suspense"),Ud=Symbol.for("react.memo"),go=Symbol.for("react.lazy"),Cd=Symbol.for("react.activity"),yo=Symbol.iterator;function Hd(l){return l===null||typeof l!="object"?null:(l=yo&&l[yo]||l["@@iterator"],typeof l=="function"?l:null)}var So={isMounted:function(){return!1},enqueueForceUpdate:function(){},enqueueReplaceState:function(){},enqueueSetState:function(){}},Mo=Object.assign,To={};function De(l,t,a){this.props=l,this.context=t,this.refs=To,this.updater=a||So}De.prototype.isReactComponent={};De.prototype.setState=function(l,t){if(typeof l!="object"&&typeof l!="function"&&l!=null)throw Error("takes an object of state variables to update or a function which returns an object of state variables.");this.updater.enqueueSetState(this,l,t,"setState")};De.prototype.forceUpdate=function(l){this.updater.enqueueForceUpdate(this,l,"forceUpdate")};function zo(){}zo.prototype=De.prototype;function Tf(l,t,a){this.props=l,this.context=t,this.refs=To,this.updater=a||So}var zf=Tf.prototype=new zo;zf.constructor=Tf;Mo(zf,De.prototype);zf.isPureReactComponent=!0;var ho=Array.isArray;function Sf(){}var Hl={H:null,A:null,T:null,S:null},Eo=Object.prototype.hasOwnProperty;function Ef(l,t,a){var e=a.ref;return{$$typeof:Mf,type:l,key:t,ref:e!==void 0?e:null,props:a}}function Bd(l,t){return Ef(l.type,t,l.props)}function xf(l){return typeof l=="object"&&l!==null&&l.$$typeof===Mf}function Yd(l){var t={"=":"=0",":":"=2"};return"$"+l.replace(/[=:]/g,function(a){return t[a]})}var vo=/\/+/g;function gf(l,t){return typeof l=="object"&&l!==null&&l.key!=null?Yd(""+l.key):t.toString(36)}function qd(l){switch(l.status){case"fulfilled":return l.value;case"rejected":throw l.reason;default:switch(typeof l.status=="string"?l.then(Sf,Sf):(l.status="pending",l.then(function(t){l.status==="pending"&&(l.status="fulfilled",l.value=t)},function(t){l.status==="pending"&&(l.status="rejected",l.reason=t)})),l.status){case"fulfilled":return l.value;case"rejected":throw l.reason}}throw l}function _e(l,t,a,e,n){var i=typeof l;(i==="undefined"||i==="boolean")&&(l=null);var u=!1;if(l===null)u=!0;else switch(i){case"bigint":case"string":case"number":u=!0;break;case"object":switch(l.$$typeof){case Mf:case zd:u=!0;break;case go:return u=l._init,_e(u(l._payload),t,a,e,n)}}if(u)return n=n(l),u=e===""?"."+gf(l,0):e,ho(n)?(a="",u!=null&&(a=u.replace(vo,"$&/")+"/"),_e(n,t,a,"",function(d){return d})):n!=null&&(xf(n)&&(n=Bd(n,a+(n.key==null||l&&l.key===n.key?"":(""+n.key).replace(vo,"$&/")+"/")+u)),t.push(n)),1;u=0;var s=e===""?".":e+":";if(ho(l))for(var c=0;c<l.length;c++)e=l[c],i=s+gf(e,c),u+=_e(e,t,a,i,n);else if(c=Hd(l),typeof c=="function")for(l=c.call(l),c=0;!(e=l.next()).done;)e=e.value,i=s+gf(e,c++),u+=_e(e,t,a,i,n);else if(i==="object"){if(typeof l.then=="function")return _e(qd(l),t,a,e,n);throw t=String(l),Error("Objects are not valid as a React child (found: "+(t==="[object Object]"?"object with keys {"+Object.keys(l).join(", ")+"}":t)+"). If you meant to render a collection of children, use an array instead.")}return u}function Oi(l,t,a){if(l==null)return l;var e=[],n=0;return _e(l,e,"","",function(i){return t.call(a,i,n++)}),e}function Xd(l){if(l._status===-1){var t=l._result;t=t(),t.then(function(a){(l._status===0||l._status===-1)&&(l._status=1,l._result=a)},function(a){(l._status===0||l._status===-1)&&(l._status=2,l._result=a)}),l._status===-1&&(l._status=0,l._result=t)}if(l._status===1)return l._result.default;throw l._result}var bo=typeof reportError=="function"?reportError:function(l){if(typeof window=="object"&&typeof window.ErrorEvent=="function"){var t=new window.ErrorEvent("error",{bubbles:!0,cancelable:!0,message:typeof l=="object"&&l!==null&&typeof l.message=="string"?String(l.message):String(l),error:l});if(!window.dispatchEvent(t))return}else if(typeof process=="object"&&typeof process.emit=="function"){process.emit("uncaughtException",l);return}console.error(l)},Gd={map:Oi,forEach:function(l,t,a){Oi(l,function(){t.apply(this,arguments)},a)},count:function(l){var t=0;return Oi(l,function(){t++}),t},toArray:function(l){return Oi(l,function(t){return t})||[]},only:function(l){if(!xf(l))throw Error("React.Children.only expected to receive a single React element child.");return l}};tl.Activity=Cd;tl.Children=Gd;tl.Component=De;tl.Fragment=Ed;tl.Profiler=Ad;tl.PureComponent=Tf;tl.StrictMode=xd;tl.Suspense=Od;tl.__CLIENT_INTERNALS_DO_NOT_USE_OR_WARN_USERS_THEY_CANNOT_UPGRADE=Hl;tl.__COMPILER_RUNTIME={__proto__:null,c:function(l){return Hl.H.useMemoCache(l)}};tl.cache=function(l){return function(){return l.apply(null,arguments)}};tl.cacheSignal=function(){return null};tl.cloneElement=function(l,t,a){if(l==null)throw Error("The argument must be a React element, but you passed "+l+".");var e=Mo({},l.props),n=l.key;if(t!=null)for(i in t.key!==void 0&&(n=""+t.key),t)!Eo.call(t,i)||i==="key"||i==="__self"||i==="__source"||i==="ref"&&t.ref===void 0||(e[i]=t[i]);var i=arguments.length-2;if(i===1)e.children=a;else if(1<i){for(var u=Array(i),s=0;s<i;s++)u[s]=arguments[s+2];e.children=u}return Ef(l.type,n,e)};tl.createContext=function(l){return l={$$typeof:_d,_currentValue:l,_currentValue2:l,_threadCount:0,Provider:null,Consumer:null},l.Provider=l,l.Consumer={$$typeof:Nd,_context:l},l};tl.createElement=function(l,t,a){var e,n={},i=null;if(t!=null)for(e in t.key!==void 0&&(i=""+t.key),t)Eo.call(t,e)&&e!=="key"&&e!=="__self"&&e!=="__source"&&(n[e]=t[e]);var u=arguments.length-2;if(u===1)n.children=a;else if(1<u){for(var s=Array(u),c=0;c<u;c++)s[c]=arguments[c+2];n.children=s}if(l&&l.defaultProps)for(e in u=l.defaultProps,u)n[e]===void 0&&(n[e]=u[e]);return Ef(l,i,n)};tl.createRef=function(){return{current:null}};tl.forwardRef=function(l){return{$$typeof:Dd,render:l}};tl.isValidElement=xf;tl.lazy=function(l){return{$$typeof:go,_payload:{_status:-1,_result:l},_init:Xd}};tl.memo=function(l,t){return{$$typeof:Ud,type:l,compare:t===void 0?null:t}};tl.startTransition=function(l){var t=Hl.T,a={};Hl.T=a;try{var e=l(),n=Hl.S;n!==null&&n(a,e),typeof e=="object"&&e!==null&&typeof e.then=="function"&&e.then(Sf,bo)}catch(i){bo(i)}finally{t!==null&&a.types!==null&&(t.types=a.types),Hl.T=t}};tl.unstable_useCacheRefresh=function(){return Hl.H.useCacheRefresh()};tl.use=function(l){return Hl.H.use(l)};tl.useActionState=function(l,t,a){return Hl.H.useActionState(l,t,a)};tl.useCallback=function(l,t){return Hl.H.useCallback(l,t)};tl.useContext=function(l){return Hl.H.useContext(l)};tl.useDebugValue=function(){};tl.useDeferredValue=function(l,t){return Hl.H.useDeferredValue(l,t)};tl.useEffect=function(l,t){return Hl.H.useEffect(l,t)};tl.useEffectEvent=function(l){return Hl.H.useEffectEvent(l)};tl.useId=function(){return Hl.H.useId()};tl.useImperativeHandle=function(l,t,a){return Hl.H.useImperativeHandle(l,t,a)};tl.useInsertionEffect=function(l,t){return Hl.H.useInsertionEffect(l,t)};tl.useLayoutEffect=function(l,t){return Hl.H.useLayoutEffect(l,t)};tl.useMemo=function(l,t){return Hl.H.useMemo(l,t)};tl.useOptimistic=function(l,t){return Hl.H.useOptimistic(l,t)};tl.useReducer=function(l,t,a){return Hl.H.useReducer(l,t,a)};tl.useRef=function(l){return Hl.H.useRef(l)};tl.useState=function(l){return Hl.H.useState(l)};tl.useSyncExternalStore=function(l,t,a){return Hl.H.useSyncExternalStore(l,t,a)};tl.useTransition=function(){return Hl.H.useTransition()};tl.version="19.2.8"});var Ui=_a((Hh,Ao)=>{"use strict";Ao.exports=xo()});var qo=_a(Gl=>{"use strict";function Df(l,t){var a=l.length;l.push(t);l:for(;0<a;){var e=a-1>>>1,n=l[e];if(0<Ci(n,t))l[e]=t,l[a]=n,a=e;else break l}}function It(l){return l.length===0?null:l[0]}function Bi(l){if(l.length===0)return null;var t=l[0],a=l.pop();if(a!==t){l[0]=a;l:for(var e=0,n=l.length,i=n>>>1;e<i;){var u=2*(e+1)-1,s=l[u],c=u+1,d=l[c];if(0>Ci(s,a))c<n&&0>Ci(d,s)?(l[e]=d,l[c]=a,e=c):(l[e]=s,l[u]=a,e=u);else if(c<n&&0>Ci(d,a))l[e]=d,l[c]=a,e=c;else break l}}return t}function Ci(l,t){var a=l.sortIndex-t.sortIndex;return a!==0?a:l.id-t.id}Gl.unstable_now=void 0;typeof performance=="object"&&typeof performance.now=="function"?(No=performance,Gl.unstable_now=function(){return No.now()}):(Af=Date,_o=Af.now(),Gl.unstable_now=function(){return Af.now()-_o});var No,Af,_o,fa=[],Da=[],jd=1,qt=null,mt=3,Of=!1,xn=!1,An=!1,Uf=!1,Uo=typeof setTimeout=="function"?setTimeout:null,Co=typeof clearTimeout=="function"?clearTimeout:null,Do=typeof setImmediate!="undefined"?setImmediate:null;function Hi(l){for(var t=It(Da);t!==null;){if(t.callback===null)Bi(Da);else if(t.startTime<=l)Bi(Da),t.sortIndex=t.expirationTime,Df(fa,t);else break;t=It(Da)}}function Cf(l){if(An=!1,Hi(l),!xn)if(It(fa)!==null)xn=!0,Ue||(Ue=!0,Oe());else{var t=It(Da);t!==null&&Hf(Cf,t.startTime-l)}}var Ue=!1,Nn=-1,Ho=5,Bo=-1;function Yo(){return Uf?!0:!(Gl.unstable_now()-Bo<Ho)}function Nf(){if(Uf=!1,Ue){var l=Gl.unstable_now();Bo=l;var t=!0;try{l:{xn=!1,An&&(An=!1,Co(Nn),Nn=-1),Of=!0;var a=mt;try{t:{for(Hi(l),qt=It(fa);qt!==null&&!(qt.expirationTime>l&&Yo());){var e=qt.callback;if(typeof e=="function"){qt.callback=null,mt=qt.priorityLevel;var n=e(qt.expirationTime<=l);if(l=Gl.unstable_now(),typeof n=="function"){qt.callback=n,Hi(l),t=!0;break t}qt===It(fa)&&Bi(fa),Hi(l)}else Bi(fa);qt=It(fa)}if(qt!==null)t=!0;else{var i=It(Da);i!==null&&Hf(Cf,i.startTime-l),t=!1}}break l}finally{qt=null,mt=a,Of=!1}t=void 0}}finally{t?Oe():Ue=!1}}}var Oe;typeof Do=="function"?Oe=function(){Do(Nf)}:typeof MessageChannel!="undefined"?(_f=new MessageChannel,Oo=_f.port2,_f.port1.onmessage=Nf,Oe=function(){Oo.postMessage(null)}):Oe=function(){Uo(Nf,0)};var _f,Oo;function Hf(l,t){Nn=Uo(function(){l(Gl.unstable_now())},t)}Gl.unstable_IdlePriority=5;Gl.unstable_ImmediatePriority=1;Gl.unstable_LowPriority=4;Gl.unstable_NormalPriority=3;Gl.unstable_Profiling=null;Gl.unstable_UserBlockingPriority=2;Gl.unstable_cancelCallback=function(l){l.callback=null};Gl.unstable_forceFrameRate=function(l){0>l||125<l?console.error("forceFrameRate takes a positive int between 0 and 125, forcing frame rates higher than 125 fps is not supported"):Ho=0<l?Math.floor(1e3/l):5};Gl.unstable_getCurrentPriorityLevel=function(){return mt};Gl.unstable_next=function(l){switch(mt){case 1:case 2:case 3:var t=3;break;default:t=mt}var a=mt;mt=t;try{return l()}finally{mt=a}};Gl.unstable_requestPaint=function(){Uf=!0};Gl.unstable_runWithPriority=function(l,t){switch(l){case 1:case 2:case 3:case 4:case 5:break;default:l=3}var a=mt;mt=l;try{return t()}finally{mt=a}};Gl.unstable_scheduleCallback=function(l,t,a){var e=Gl.unstable_now();switch(typeof a=="object"&&a!==null?(a=a.delay,a=typeof a=="number"&&0<a?e+a:e):a=e,l){case 1:var n=-1;break;case 2:n=250;break;case 5:n=1073741823;break;case 4:n=1e4;break;default:n=5e3}return n=a+n,l={id:jd++,callback:t,priorityLevel:l,startTime:a,expirationTime:n,sortIndex:-1},a>e?(l.sortIndex=a,Df(Da,l),It(fa)===null&&l===It(Da)&&(An?(Co(Nn),Nn=-1):An=!0,Hf(Cf,a-e))):(l.sortIndex=n,Df(fa,l),xn||Of||(xn=!0,Ue||(Ue=!0,Oe()))),l};Gl.unstable_shouldYield=Yo;Gl.unstable_wrapCallback=function(l){var t=mt;return function(){var a=mt;mt=t;try{return l.apply(this,arguments)}finally{mt=a}}}});var Go=_a((Yh,Xo)=>{"use strict";Xo.exports=qo()});var ko=_a(dt=>{"use strict";var kd=Ui();function jo(l){var t="https://react.dev/errors/"+l;if(1<arguments.length){t+="?args[]="+encodeURIComponent(arguments[1]);for(var a=2;a<arguments.length;a++)t+="&args[]="+encodeURIComponent(arguments[a])}return"Minified React error #"+l+"; visit "+t+" for the full message or use the non-minified dev environment for full errors and additional helpful warnings."}function Oa(){}var rt={d:{f:Oa,r:function(){throw Error(jo(522))},D:Oa,C:Oa,L:Oa,m:Oa,X:Oa,S:Oa,M:Oa},p:0,findDOMNode:null},Qd=Symbol.for("react.portal");function Zd(l,t,a){var e=3<arguments.length&&arguments[3]!==void 0?arguments[3]:null;return{$$typeof:Qd,key:e==null?null:""+e,children:l,containerInfo:t,implementation:a}}var _n=kd.__CLIENT_INTERNALS_DO_NOT_USE_OR_WARN_USERS_THEY_CANNOT_UPGRADE;function Yi(l,t){if(l==="font")return"";if(typeof t=="string")return t==="use-credentials"?t:""}dt.__DOM_INTERNALS_DO_NOT_USE_OR_WARN_USERS_THEY_CANNOT_UPGRADE=rt;dt.createPortal=function(l,t){var a=2<arguments.length&&arguments[2]!==void 0?arguments[2]:null;if(!t||t.nodeType!==1&&t.nodeType!==9&&t.nodeType!==11)throw Error(jo(299));return Zd(l,t,null,a)};dt.flushSync=function(l){var t=_n.T,a=rt.p;try{if(_n.T=null,rt.p=2,l)return l()}finally{_n.T=t,rt.p=a,rt.d.f()}};dt.preconnect=function(l,t){typeof l=="string"&&(t?(t=t.crossOrigin,t=typeof t=="string"?t==="use-credentials"?t:"":void 0):t=null,rt.d.C(l,t))};dt.prefetchDNS=function(l){typeof l=="string"&&rt.d.D(l)};dt.preinit=function(l,t){if(typeof l=="string"&&t&&typeof t.as=="string"){var a=t.as,e=Yi(a,t.crossOrigin),n=typeof t.integrity=="string"?t.integrity:void 0,i=typeof t.fetchPriority=="string"?t.fetchPriority:void 0;a==="style"?rt.d.S(l,typeof t.precedence=="string"?t.precedence:void 0,{crossOrigin:e,integrity:n,fetchPriority:i}):a==="script"&&rt.d.X(l,{crossOrigin:e,integrity:n,fetchPriority:i,nonce:typeof t.nonce=="string"?t.nonce:void 0})}};dt.preinitModule=function(l,t){if(typeof l=="string")if(typeof t=="object"&&t!==null){if(t.as==null||t.as==="script"){var a=Yi(t.as,t.crossOrigin);rt.d.M(l,{crossOrigin:a,integrity:typeof t.integrity=="string"?t.integrity:void 0,nonce:typeof t.nonce=="string"?t.nonce:void 0})}}else t==null&&rt.d.M(l)};dt.preload=function(l,t){if(typeof l=="string"&&typeof t=="object"&&t!==null&&typeof t.as=="string"){var a=t.as,e=Yi(a,t.crossOrigin);rt.d.L(l,a,{crossOrigin:e,integrity:typeof t.integrity=="string"?t.integrity:void 0,nonce:typeof t.nonce=="string"?t.nonce:void 0,type:typeof t.type=="string"?t.type:void 0,fetchPriority:typeof t.fetchPriority=="string"?t.fetchPriority:void 0,referrerPolicy:typeof t.referrerPolicy=="string"?t.referrerPolicy:void 0,imageSrcSet:typeof t.imageSrcSet=="string"?t.imageSrcSet:void 0,imageSizes:typeof t.imageSizes=="string"?t.imageSizes:void 0,media:typeof t.media=="string"?t.media:void 0})}};dt.preloadModule=function(l,t){if(typeof l=="string")if(t){var a=Yi(t.as,t.crossOrigin);rt.d.m(l,{as:typeof t.as=="string"&&t.as!=="script"?t.as:void 0,crossOrigin:a,integrity:typeof t.integrity=="string"?t.integrity:void 0})}else rt.d.m(l)};dt.requestFormReset=function(l){rt.d.r(l)};dt.unstable_batchedUpdates=function(l,t){return l(t)};dt.useFormState=function(l,t,a){return _n.H.useFormState(l,t,a)};dt.useFormStatus=function(){return _n.H.useHostTransitionStatus()};dt.version="19.2.8"});var Lo=_a((Xh,Zo)=>{"use strict";function Qo(){if(!(typeof __REACT_DEVTOOLS_GLOBAL_HOOK__=="undefined"||typeof __REACT_DEVTOOLS_GLOBAL_HOOK__.checkDCE!="function"))try{__REACT_DEVTOOLS_GLOBAL_HOOK__.checkDCE(Qo)}catch(l){console.error(l)}}Qo(),Zo.exports=ko()});var td=_a(ff=>{"use strict";var lt=Go(),y0=Ui(),Ld=Lo();function _(l){var t="https://react.dev/errors/"+l;if(1<arguments.length){t+="?args[]="+encodeURIComponent(arguments[1]);for(var a=2;a<arguments.length;a++)t+="&args[]="+encodeURIComponent(arguments[a])}return"Minified React error #"+l+"; visit "+t+" for the full message or use the non-minified dev environment for full errors and additional helpful warnings."}function h0(l){return!(!l||l.nodeType!==1&&l.nodeType!==9&&l.nodeType!==11)}function pi(l){var t=l,a=l;if(l.alternate)for(;t.return;)t=t.return;else{l=t;do t=l,(t.flags&4098)!==0&&(a=t.return),l=t.return;while(l)}return t.tag===3?a:null}function v0(l){if(l.tag===13){var t=l.memoizedState;if(t===null&&(l=l.alternate,l!==null&&(t=l.memoizedState)),t!==null)return t.dehydrated}return null}function b0(l){if(l.tag===31){var t=l.memoizedState;if(t===null&&(l=l.alternate,l!==null&&(t=l.memoizedState)),t!==null)return t.dehydrated}return null}function Vo(l){if(pi(l)!==l)throw Error(_(188))}function Vd(l){var t=l.alternate;if(!t){if(t=pi(l),t===null)throw Error(_(188));return t!==l?null:l}for(var a=l,e=t;;){var n=a.return;if(n===null)break;var i=n.alternate;if(i===null){if(e=n.return,e!==null){a=e;continue}break}if(n.child===i.child){for(i=n.child;i;){if(i===a)return Vo(n),l;if(i===e)return Vo(n),t;i=i.sibling}throw Error(_(188))}if(a.return!==e.return)a=n,e=i;else{for(var u=!1,s=n.child;s;){if(s===a){u=!0,a=n,e=i;break}if(s===e){u=!0,e=n,a=i;break}s=s.sibling}if(!u){for(s=i.child;s;){if(s===a){u=!0,a=i,e=n;break}if(s===e){u=!0,e=i,a=n;break}s=s.sibling}if(!u)throw Error(_(189))}}if(a.alternate!==e)throw Error(_(190))}if(a.tag!==3)throw Error(_(188));return a.stateNode.current===a?l:t}function g0(l){var t=l.tag;if(t===5||t===26||t===27||t===6)return l;for(l=l.child;l!==null;){if(t=g0(l),t!==null)return t;l=l.sibling}return null}var ql=Object.assign,Kd=Symbol.for("react.element"),qi=Symbol.for("react.transitional.element"),qn=Symbol.for("react.portal"),Xe=Symbol.for("react.fragment"),S0=Symbol.for("react.strict_mode"),ds=Symbol.for("react.profiler"),M0=Symbol.for("react.consumer"),ya=Symbol.for("react.context"),sc=Symbol.for("react.forward_ref"),ps=Symbol.for("react.suspense"),ys=Symbol.for("react.suspense_list"),cc=Symbol.for("react.memo"),Ua=Symbol.for("react.lazy"),hs=Symbol.for("react.activity"),Jd=Symbol.for("react.memo_cache_sentinel"),Ko=Symbol.iterator;function Dn(l){return l===null||typeof l!="object"?null:(l=Ko&&l[Ko]||l["@@iterator"],typeof l=="function"?l:null)}var wd=Symbol.for("react.client.reference");function vs(l){if(l==null)return null;if(typeof l=="function")return l.$$typeof===wd?null:l.displayName||l.name||null;if(typeof l=="string")return l;switch(l){case Xe:return"Fragment";case ds:return"Profiler";case S0:return"StrictMode";case ps:return"Suspense";case ys:return"SuspenseList";case hs:return"Activity"}if(typeof l=="object")switch(l.$$typeof){case qn:return"Portal";case ya:return l.displayName||"Context";case M0:return(l._context.displayName||"Context")+".Consumer";case sc:var t=l.render;return l=l.displayName,l||(l=t.displayName||t.name||"",l=l!==""?"ForwardRef("+l+")":"ForwardRef"),l;case cc:return t=l.displayName||null,t!==null?t:vs(l.type)||"Memo";case Ua:t=l._payload,l=l._init;try{return vs(l(t))}catch{}}return null}var Xn=Array.isArray,P=y0.__CLIENT_INTERNALS_DO_NOT_USE_OR_WARN_USERS_THEY_CANNOT_UPGRADE,gl=Ld.__DOM_INTERNALS_DO_NOT_USE_OR_WARN_USERS_THEY_CANNOT_UPGRADE,ce={pending:!1,data:null,method:null,action:null},bs=[],Ge=-1;function ea(l){return{current:l}}function nt(l){0>Ge||(l.current=bs[Ge],bs[Ge]=null,Ge--)}function Ul(l,t){Ge++,bs[Ge]=l.current,l.current=t}var aa=ea(null),li=ea(null),Za=ea(null),yu=ea(null);function hu(l,t){switch(Ul(Za,t),Ul(li,l),Ul(aa,null),t.nodeType){case 9:case 11:l=(l=t.documentElement)&&(l=l.namespaceURI)?Im(l):0;break;default:if(l=t.tagName,t=t.namespaceURI)t=Im(t),l=Qr(t,l);else switch(l){case"svg":l=1;break;case"math":l=2;break;default:l=0}}nt(aa),Ul(aa,l)}function an(){nt(aa),nt(li),nt(Za)}function gs(l){l.memoizedState!==null&&Ul(yu,l);var t=aa.current,a=Qr(t,l.type);t!==a&&(Ul(li,l),Ul(aa,a))}function vu(l){li.current===l&&(nt(aa),nt(li)),yu.current===l&&(nt(yu),mi._currentValue=ce)}var Bf,Jo;function ie(l){if(Bf===void 0)try{throw Error()}catch(a){var t=a.stack.trim().match(/\n( *(at )?)/);Bf=t&&t[1]||"",Jo=-1<a.stack.indexOf(`
    at`)?" (<anonymous>)":-1<a.stack.indexOf("@")?"@unknown:0:0":""}return`
`+Bf+l+Jo}var Yf=!1;function qf(l,t){if(!l||Yf)return"";Yf=!0;var a=Error.prepareStackTrace;Error.prepareStackTrace=void 0;try{var e={DetermineComponentFrameRoot:function(){try{if(t){var M=function(){throw Error()};if(Object.defineProperty(M.prototype,"props",{set:function(){throw Error()}}),typeof Reflect=="object"&&Reflect.construct){try{Reflect.construct(M,[])}catch(h){var r=h}Reflect.construct(l,[],M)}else{try{M.call()}catch(h){r=h}l.call(M.prototype)}}else{try{throw Error()}catch(h){r=h}(M=l())&&typeof M.catch=="function"&&M.catch(function(){})}}catch(h){if(h&&r&&typeof h.stack=="string")return[h.stack,r.stack]}return[null,null]}};e.DetermineComponentFrameRoot.displayName="DetermineComponentFrameRoot";var n=Object.getOwnPropertyDescriptor(e.DetermineComponentFrameRoot,"name");n&&n.configurable&&Object.defineProperty(e.DetermineComponentFrameRoot,"name",{value:"DetermineComponentFrameRoot"});var i=e.DetermineComponentFrameRoot(),u=i[0],s=i[1];if(u&&s){var c=u.split(`
`),d=s.split(`
`);for(n=e=0;e<c.length&&!c[e].includes("DetermineComponentFrameRoot");)e++;for(;n<d.length&&!d[n].includes("DetermineComponentFrameRoot");)n++;if(e===c.length||n===d.length)for(e=c.length-1,n=d.length-1;1<=e&&0<=n&&c[e]!==d[n];)n--;for(;1<=e&&0<=n;e--,n--)if(c[e]!==d[n]){if(e!==1||n!==1)do if(e--,n--,0>n||c[e]!==d[n]){var v=`
`+c[e].replace(" at new "," at ");return l.displayName&&v.includes("<anonymous>")&&(v=v.replace("<anonymous>",l.displayName)),v}while(1<=e&&0<=n);break}}}finally{Yf=!1,Error.prepareStackTrace=a}return(a=l?l.displayName||l.name:"")?ie(a):""}function Fd(l,t){switch(l.tag){case 26:case 27:case 5:return ie(l.type);case 16:return ie("Lazy");case 13:return l.child!==t&&t!==null?ie("Suspense Fallback"):ie("Suspense");case 19:return ie("SuspenseList");case 0:case 15:return qf(l.type,!1);case 11:return qf(l.type.render,!1);case 1:return qf(l.type,!0);case 31:return ie("Activity");default:return""}}function wo(l){try{var t="",a=null;do t+=Fd(l,a),a=l,l=l.return;while(l);return t}catch(e){return`
Error generating stack: `+e.message+`
`+e.stack}}var Ss=Object.prototype.hasOwnProperty,oc=lt.unstable_scheduleCallback,Xf=lt.unstable_cancelCallback,$d=lt.unstable_shouldYield,Wd=lt.unstable_requestPaint,Ot=lt.unstable_now,Rd=lt.unstable_getCurrentPriorityLevel,T0=lt.unstable_ImmediatePriority,z0=lt.unstable_UserBlockingPriority,bu=lt.unstable_NormalPriority,Id=lt.unstable_LowPriority,E0=lt.unstable_IdlePriority,Pd=lt.log,lp=lt.unstable_setDisableYieldValue,yi=null,Ut=null;function Xa(l){if(typeof Pd=="function"&&lp(l),Ut&&typeof Ut.setStrictMode=="function")try{Ut.setStrictMode(yi,l)}catch{}}var Ct=Math.clz32?Math.clz32:ep,tp=Math.log,ap=Math.LN2;function ep(l){return l>>>=0,l===0?32:31-(tp(l)/ap|0)|0}var Xi=256,Gi=262144,ji=4194304;function ue(l){var t=l&42;if(t!==0)return t;switch(l&-l){case 1:return 1;case 2:return 2;case 4:return 4;case 8:return 8;case 16:return 16;case 32:return 32;case 64:return 64;case 128:return 128;case 256:case 512:case 1024:case 2048:case 4096:case 8192:case 16384:case 32768:case 65536:case 131072:return l&261888;case 262144:case 524288:case 1048576:case 2097152:return l&3932160;case 4194304:case 8388608:case 16777216:case 33554432:return l&62914560;case 67108864:return 67108864;case 134217728:return 134217728;case 268435456:return 268435456;case 536870912:return 536870912;case 1073741824:return 0;default:return l}}function Vu(l,t,a){var e=l.pendingLanes;if(e===0)return 0;var n=0,i=l.suspendedLanes,u=l.pingedLanes;l=l.warmLanes;var s=e&134217727;return s!==0?(e=s&~i,e!==0?n=ue(e):(u&=s,u!==0?n=ue(u):a||(a=s&~l,a!==0&&(n=ue(a))))):(s=e&~i,s!==0?n=ue(s):u!==0?n=ue(u):a||(a=e&~l,a!==0&&(n=ue(a)))),n===0?0:t!==0&&t!==n&&(t&i)===0&&(i=n&-n,a=t&-t,i>=a||i===32&&(a&4194048)!==0)?t:n}function hi(l,t){return(l.pendingLanes&~(l.suspendedLanes&~l.pingedLanes)&t)===0}function np(l,t){switch(l){case 1:case 2:case 4:case 8:case 64:return t+250;case 16:case 32:case 128:case 256:case 512:case 1024:case 2048:case 4096:case 8192:case 16384:case 32768:case 65536:case 131072:case 262144:case 524288:case 1048576:case 2097152:return t+5e3;case 4194304:case 8388608:case 16777216:case 33554432:return-1;case 67108864:case 134217728:case 268435456:case 536870912:case 1073741824:return-1;default:return-1}}function x0(){var l=ji;return ji<<=1,(ji&62914560)===0&&(ji=4194304),l}function Gf(l){for(var t=[],a=0;31>a;a++)t.push(l);return t}function vi(l,t){l.pendingLanes|=t,t!==268435456&&(l.suspendedLanes=0,l.pingedLanes=0,l.warmLanes=0)}function ip(l,t,a,e,n,i){var u=l.pendingLanes;l.pendingLanes=a,l.suspendedLanes=0,l.pingedLanes=0,l.warmLanes=0,l.expiredLanes&=a,l.entangledLanes&=a,l.errorRecoveryDisabledLanes&=a,l.shellSuspendCounter=0;var s=l.entanglements,c=l.expirationTimes,d=l.hiddenUpdates;for(a=u&~a;0<a;){var v=31-Ct(a),M=1<<v;s[v]=0,c[v]=-1;var r=d[v];if(r!==null)for(d[v]=null,v=0;v<r.length;v++){var h=r[v];h!==null&&(h.lane&=-536870913)}a&=~M}e!==0&&A0(l,e,0),i!==0&&n===0&&l.tag!==0&&(l.suspendedLanes|=i&~(u&~t))}function A0(l,t,a){l.pendingLanes|=t,l.suspendedLanes&=~t;var e=31-Ct(t);l.entangledLanes|=t,l.entanglements[e]=l.entanglements[e]|1073741824|a&261930}function N0(l,t){var a=l.entangledLanes|=t;for(l=l.entanglements;a;){var e=31-Ct(a),n=1<<e;n&t|l[e]&t&&(l[e]|=t),a&=~n}}function _0(l,t){var a=t&-t;return a=(a&42)!==0?1:mc(a),(a&(l.suspendedLanes|t))!==0?0:a}function mc(l){switch(l){case 2:l=1;break;case 8:l=4;break;case 32:l=16;break;case 256:case 512:case 1024:case 2048:case 4096:case 8192:case 16384:case 32768:case 65536:case 131072:case 262144:case 524288:case 1048576:case 2097152:case 4194304:case 8388608:case 16777216:case 33554432:l=128;break;case 268435456:l=134217728;break;default:l=0}return l}function rc(l){return l&=-l,2<l?8<l?(l&134217727)!==0?32:268435456:8:2}function D0(){var l=gl.p;return l!==0?l:(l=window.event,l===void 0?32:Ir(l.type))}function Fo(l,t){var a=gl.p;try{return gl.p=l,t()}finally{gl.p=a}}var te=Math.random().toString(36).slice(2),ut="__reactFiber$"+te,Mt="__reactProps$"+te,pn="__reactContainer$"+te,Ms="__reactEvents$"+te,up="__reactListeners$"+te,fp="__reactHandles$"+te,$o="__reactResources$"+te,bi="__reactMarker$"+te;function dc(l){delete l[ut],delete l[Mt],delete l[Ms],delete l[up],delete l[fp]}function je(l){var t=l[ut];if(t)return t;for(var a=l.parentNode;a;){if(t=a[pn]||a[ut]){if(a=t.alternate,t.child!==null||a!==null&&a.child!==null)for(l=e0(l);l!==null;){if(a=l[ut])return a;l=e0(l)}return t}l=a,a=l.parentNode}return null}function yn(l){if(l=l[ut]||l[pn]){var t=l.tag;if(t===5||t===6||t===13||t===31||t===26||t===27||t===3)return l}return null}function Gn(l){var t=l.tag;if(t===5||t===26||t===27||t===6)return l.stateNode;throw Error(_(33))}function $e(l){var t=l[$o];return t||(t=l[$o]={hoistableStyles:new Map,hoistableScripts:new Map}),t}function et(l){l[bi]=!0}var O0=new Set,U0={};function ge(l,t){en(l,t),en(l+"Capture",t)}function en(l,t){for(U0[l]=t,l=0;l<t.length;l++)O0.add(t[l])}var sp=RegExp("^[:A-Z_a-z\\u00C0-\\u00D6\\u00D8-\\u00F6\\u00F8-\\u02FF\\u0370-\\u037D\\u037F-\\u1FFF\\u200C-\\u200D\\u2070-\\u218F\\u2C00-\\u2FEF\\u3001-\\uD7FF\\uF900-\\uFDCF\\uFDF0-\\uFFFD][:A-Z_a-z\\u00C0-\\u00D6\\u00D8-\\u00F6\\u00F8-\\u02FF\\u0370-\\u037D\\u037F-\\u1FFF\\u200C-\\u200D\\u2070-\\u218F\\u2C00-\\u2FEF\\u3001-\\uD7FF\\uF900-\\uFDCF\\uFDF0-\\uFFFD\\-.0-9\\u00B7\\u0300-\\u036F\\u203F-\\u2040]*$"),Wo={},Ro={};function cp(l){return Ss.call(Ro,l)?!0:Ss.call(Wo,l)?!1:sp.test(l)?Ro[l]=!0:(Wo[l]=!0,!1)}function lu(l,t,a){if(cp(t))if(a===null)l.removeAttribute(t);else{switch(typeof a){case"undefined":case"function":case"symbol":l.removeAttribute(t);return;case"boolean":var e=t.toLowerCase().slice(0,5);if(e!=="data-"&&e!=="aria-"){l.removeAttribute(t);return}}l.setAttribute(t,""+a)}}function ki(l,t,a){if(a===null)l.removeAttribute(t);else{switch(typeof a){case"undefined":case"function":case"symbol":case"boolean":l.removeAttribute(t);return}l.setAttribute(t,""+a)}}function sa(l,t,a,e){if(e===null)l.removeAttribute(a);else{switch(typeof e){case"undefined":case"function":case"symbol":case"boolean":l.removeAttribute(a);return}l.setAttributeNS(t,a,""+e)}}function Gt(l){switch(typeof l){case"bigint":case"boolean":case"number":case"string":case"undefined":return l;case"object":return l;default:return""}}function C0(l){var t=l.type;return(l=l.nodeName)&&l.toLowerCase()==="input"&&(t==="checkbox"||t==="radio")}function op(l,t,a){var e=Object.getOwnPropertyDescriptor(l.constructor.prototype,t);if(!l.hasOwnProperty(t)&&typeof e!="undefined"&&typeof e.get=="function"&&typeof e.set=="function"){var n=e.get,i=e.set;return Object.defineProperty(l,t,{configurable:!0,get:function(){return n.call(this)},set:function(u){a=""+u,i.call(this,u)}}),Object.defineProperty(l,t,{enumerable:e.enumerable}),{getValue:function(){return a},setValue:function(u){a=""+u},stopTracking:function(){l._valueTracker=null,delete l[t]}}}}function Ts(l){if(!l._valueTracker){var t=C0(l)?"checked":"value";l._valueTracker=op(l,t,""+l[t])}}function H0(l){if(!l)return!1;var t=l._valueTracker;if(!t)return!0;var a=t.getValue(),e="";return l&&(e=C0(l)?l.checked?"true":"false":l.value),l=e,l!==a?(t.setValue(l),!0):!1}function gu(l){if(l=l||(typeof document!="undefined"?document:void 0),typeof l=="undefined")return null;try{return l.activeElement||l.body}catch{return l.body}}var mp=/[\n"\\]/g;function Qt(l){return l.replace(mp,function(t){return"\\"+t.charCodeAt(0).toString(16)+" "})}function zs(l,t,a,e,n,i,u,s){l.name="",u!=null&&typeof u!="function"&&typeof u!="symbol"&&typeof u!="boolean"?l.type=u:l.removeAttribute("type"),t!=null?u==="number"?(t===0&&l.value===""||l.value!=t)&&(l.value=""+Gt(t)):l.value!==""+Gt(t)&&(l.value=""+Gt(t)):u!=="submit"&&u!=="reset"||l.removeAttribute("value"),t!=null?Es(l,u,Gt(t)):a!=null?Es(l,u,Gt(a)):e!=null&&l.removeAttribute("value"),n==null&&i!=null&&(l.defaultChecked=!!i),n!=null&&(l.checked=n&&typeof n!="function"&&typeof n!="symbol"),s!=null&&typeof s!="function"&&typeof s!="symbol"&&typeof s!="boolean"?l.name=""+Gt(s):l.removeAttribute("name")}function B0(l,t,a,e,n,i,u,s){if(i!=null&&typeof i!="function"&&typeof i!="symbol"&&typeof i!="boolean"&&(l.type=i),t!=null||a!=null){if(!(i!=="submit"&&i!=="reset"||t!=null)){Ts(l);return}a=a!=null?""+Gt(a):"",t=t!=null?""+Gt(t):a,s||t===l.value||(l.value=t),l.defaultValue=t}e=e!=null?e:n,e=typeof e!="function"&&typeof e!="symbol"&&!!e,l.checked=s?l.checked:!!e,l.defaultChecked=!!e,u!=null&&typeof u!="function"&&typeof u!="symbol"&&typeof u!="boolean"&&(l.name=u),Ts(l)}function Es(l,t,a){t==="number"&&gu(l.ownerDocument)===l||l.defaultValue===""+a||(l.defaultValue=""+a)}function We(l,t,a,e){if(l=l.options,t){t={};for(var n=0;n<a.length;n++)t["$"+a[n]]=!0;for(a=0;a<l.length;a++)n=t.hasOwnProperty("$"+l[a].value),l[a].selected!==n&&(l[a].selected=n),n&&e&&(l[a].defaultSelected=!0)}else{for(a=""+Gt(a),t=null,n=0;n<l.length;n++){if(l[n].value===a){l[n].selected=!0,e&&(l[n].defaultSelected=!0);return}t!==null||l[n].disabled||(t=l[n])}t!==null&&(t.selected=!0)}}function Y0(l,t,a){if(t!=null&&(t=""+Gt(t),t!==l.value&&(l.value=t),a==null)){l.defaultValue!==t&&(l.defaultValue=t);return}l.defaultValue=a!=null?""+Gt(a):""}function q0(l,t,a,e){if(t==null){if(e!=null){if(a!=null)throw Error(_(92));if(Xn(e)){if(1<e.length)throw Error(_(93));e=e[0]}a=e}a==null&&(a=""),t=a}a=Gt(t),l.defaultValue=a,e=l.textContent,e===a&&e!==""&&e!==null&&(l.value=e),Ts(l)}function nn(l,t){if(t){var a=l.firstChild;if(a&&a===l.lastChild&&a.nodeType===3){a.nodeValue=t;return}}l.textContent=t}var rp=new Set("animationIterationCount aspectRatio borderImageOutset borderImageSlice borderImageWidth boxFlex boxFlexGroup boxOrdinalGroup columnCount columns flex flexGrow flexPositive flexShrink flexNegative flexOrder gridArea gridRow gridRowEnd gridRowSpan gridRowStart gridColumn gridColumnEnd gridColumnSpan gridColumnStart fontWeight lineClamp lineHeight opacity order orphans scale tabSize widows zIndex zoom fillOpacity floodOpacity stopOpacity strokeDasharray strokeDashoffset strokeMiterlimit strokeOpacity strokeWidth MozAnimationIterationCount MozBoxFlex MozBoxFlexGroup MozLineClamp msAnimationIterationCount msFlex msZoom msFlexGrow msFlexNegative msFlexOrder msFlexPositive msFlexShrink msGridColumn msGridColumnSpan msGridRow msGridRowSpan WebkitAnimationIterationCount WebkitBoxFlex WebKitBoxFlexGroup WebkitBoxOrdinalGroup WebkitColumnCount WebkitColumns WebkitFlex WebkitFlexGrow WebkitFlexPositive WebkitFlexShrink WebkitLineClamp".split(" "));function Io(l,t,a){var e=t.indexOf("--")===0;a==null||typeof a=="boolean"||a===""?e?l.setProperty(t,""):t==="float"?l.cssFloat="":l[t]="":e?l.setProperty(t,a):typeof a!="number"||a===0||rp.has(t)?t==="float"?l.cssFloat=a:l[t]=(""+a).trim():l[t]=a+"px"}function X0(l,t,a){if(t!=null&&typeof t!="object")throw Error(_(62));if(l=l.style,a!=null){for(var e in a)!a.hasOwnProperty(e)||t!=null&&t.hasOwnProperty(e)||(e.indexOf("--")===0?l.setProperty(e,""):e==="float"?l.cssFloat="":l[e]="");for(var n in t)e=t[n],t.hasOwnProperty(n)&&a[n]!==e&&Io(l,n,e)}else for(var i in t)t.hasOwnProperty(i)&&Io(l,i,t[i])}function pc(l){if(l.indexOf("-")===-1)return!1;switch(l){case"annotation-xml":case"color-profile":case"font-face":case"font-face-src":case"font-face-uri":case"font-face-format":case"font-face-name":case"missing-glyph":return!1;default:return!0}}var dp=new Map([["acceptCharset","accept-charset"],["htmlFor","for"],["httpEquiv","http-equiv"],["crossOrigin","crossorigin"],["accentHeight","accent-height"],["alignmentBaseline","alignment-baseline"],["arabicForm","arabic-form"],["baselineShift","baseline-shift"],["capHeight","cap-height"],["clipPath","clip-path"],["clipRule","clip-rule"],["colorInterpolation","color-interpolation"],["colorInterpolationFilters","color-interpolation-filters"],["colorProfile","color-profile"],["colorRendering","color-rendering"],["dominantBaseline","dominant-baseline"],["enableBackground","enable-background"],["fillOpacity","fill-opacity"],["fillRule","fill-rule"],["floodColor","flood-color"],["floodOpacity","flood-opacity"],["fontFamily","font-family"],["fontSize","font-size"],["fontSizeAdjust","font-size-adjust"],["fontStretch","font-stretch"],["fontStyle","font-style"],["fontVariant","font-variant"],["fontWeight","font-weight"],["glyphName","glyph-name"],["glyphOrientationHorizontal","glyph-orientation-horizontal"],["glyphOrientationVertical","glyph-orientation-vertical"],["horizAdvX","horiz-adv-x"],["horizOriginX","horiz-origin-x"],["imageRendering","image-rendering"],["letterSpacing","letter-spacing"],["lightingColor","lighting-color"],["markerEnd","marker-end"],["markerMid","marker-mid"],["markerStart","marker-start"],["overlinePosition","overline-position"],["overlineThickness","overline-thickness"],["paintOrder","paint-order"],["panose-1","panose-1"],["pointerEvents","pointer-events"],["renderingIntent","rendering-intent"],["shapeRendering","shape-rendering"],["stopColor","stop-color"],["stopOpacity","stop-opacity"],["strikethroughPosition","strikethrough-position"],["strikethroughThickness","strikethrough-thickness"],["strokeDasharray","stroke-dasharray"],["strokeDashoffset","stroke-dashoffset"],["strokeLinecap","stroke-linecap"],["strokeLinejoin","stroke-linejoin"],["strokeMiterlimit","stroke-miterlimit"],["strokeOpacity","stroke-opacity"],["strokeWidth","stroke-width"],["textAnchor","text-anchor"],["textDecoration","text-decoration"],["textRendering","text-rendering"],["transformOrigin","transform-origin"],["underlinePosition","underline-position"],["underlineThickness","underline-thickness"],["unicodeBidi","unicode-bidi"],["unicodeRange","unicode-range"],["unitsPerEm","units-per-em"],["vAlphabetic","v-alphabetic"],["vHanging","v-hanging"],["vIdeographic","v-ideographic"],["vMathematical","v-mathematical"],["vectorEffect","vector-effect"],["vertAdvY","vert-adv-y"],["vertOriginX","vert-origin-x"],["vertOriginY","vert-origin-y"],["wordSpacing","word-spacing"],["writingMode","writing-mode"],["xmlnsXlink","xmlns:xlink"],["xHeight","x-height"]]),pp=/^[\u0000-\u001F ]*j[\r\n\t]*a[\r\n\t]*v[\r\n\t]*a[\r\n\t]*s[\r\n\t]*c[\r\n\t]*r[\r\n\t]*i[\r\n\t]*p[\r\n\t]*t[\r\n\t]*:/i;function tu(l){return pp.test(""+l)?"javascript:throw new Error('React has blocked a javascript: URL as a security precaution.')":l}function ha(){}var xs=null;function yc(l){return l=l.target||l.srcElement||window,l.correspondingUseElement&&(l=l.correspondingUseElement),l.nodeType===3?l.parentNode:l}var ke=null,Re=null;function Po(l){var t=yn(l);if(t&&(l=t.stateNode)){var a=l[Mt]||null;l:switch(l=t.stateNode,t.type){case"input":if(zs(l,a.value,a.defaultValue,a.defaultValue,a.checked,a.defaultChecked,a.type,a.name),t=a.name,a.type==="radio"&&t!=null){for(a=l;a.parentNode;)a=a.parentNode;for(a=a.querySelectorAll('input[name="'+Qt(""+t)+'"][type="radio"]'),t=0;t<a.length;t++){var e=a[t];if(e!==l&&e.form===l.form){var n=e[Mt]||null;if(!n)throw Error(_(90));zs(e,n.value,n.defaultValue,n.defaultValue,n.checked,n.defaultChecked,n.type,n.name)}}for(t=0;t<a.length;t++)e=a[t],e.form===l.form&&H0(e)}break l;case"textarea":Y0(l,a.value,a.defaultValue);break l;case"select":t=a.value,t!=null&&We(l,!!a.multiple,t,!1)}}}var jf=!1;function G0(l,t,a){if(jf)return l(t,a);jf=!0;try{var e=l(t);return e}finally{if(jf=!1,(ke!==null||Re!==null)&&(af(),ke&&(t=ke,l=Re,Re=ke=null,Po(t),l)))for(t=0;t<l.length;t++)Po(l[t])}}function ti(l,t){var a=l.stateNode;if(a===null)return null;var e=a[Mt]||null;if(e===null)return null;a=e[t];l:switch(t){case"onClick":case"onClickCapture":case"onDoubleClick":case"onDoubleClickCapture":case"onMouseDown":case"onMouseDownCapture":case"onMouseMove":case"onMouseMoveCapture":case"onMouseUp":case"onMouseUpCapture":case"onMouseEnter":(e=!e.disabled)||(l=l.type,e=!(l==="button"||l==="input"||l==="select"||l==="textarea")),l=!e;break l;default:l=!1}if(l)return null;if(a&&typeof a!="function")throw Error(_(231,t,typeof a));return a}var Ma=!(typeof window=="undefined"||typeof window.document=="undefined"||typeof window.document.createElement=="undefined"),As=!1;if(Ma)try{Ce={},Object.defineProperty(Ce,"passive",{get:function(){As=!0}}),window.addEventListener("test",Ce,Ce),window.removeEventListener("test",Ce,Ce)}catch{As=!1}var Ce,Ga=null,hc=null,au=null;function j0(){if(au)return au;var l,t=hc,a=t.length,e,n="value"in Ga?Ga.value:Ga.textContent,i=n.length;for(l=0;l<a&&t[l]===n[l];l++);var u=a-l;for(e=1;e<=u&&t[a-e]===n[i-e];e++);return au=n.slice(l,1<e?1-e:void 0)}function eu(l){var t=l.keyCode;return"charCode"in l?(l=l.charCode,l===0&&t===13&&(l=13)):l=t,l===10&&(l=13),32<=l||l===13?l:0}function Qi(){return!0}function lm(){return!1}function Tt(l){function t(a,e,n,i,u){this._reactName=a,this._targetInst=n,this.type=e,this.nativeEvent=i,this.target=u,this.currentTarget=null;for(var s in l)l.hasOwnProperty(s)&&(a=l[s],this[s]=a?a(i):i[s]);return this.isDefaultPrevented=(i.defaultPrevented!=null?i.defaultPrevented:i.returnValue===!1)?Qi:lm,this.isPropagationStopped=lm,this}return ql(t.prototype,{preventDefault:function(){this.defaultPrevented=!0;var a=this.nativeEvent;a&&(a.preventDefault?a.preventDefault():typeof a.returnValue!="unknown"&&(a.returnValue=!1),this.isDefaultPrevented=Qi)},stopPropagation:function(){var a=this.nativeEvent;a&&(a.stopPropagation?a.stopPropagation():typeof a.cancelBubble!="unknown"&&(a.cancelBubble=!0),this.isPropagationStopped=Qi)},persist:function(){},isPersistent:Qi}),t}var Se={eventPhase:0,bubbles:0,cancelable:0,timeStamp:function(l){return l.timeStamp||Date.now()},defaultPrevented:0,isTrusted:0},Ku=Tt(Se),gi=ql({},Se,{view:0,detail:0}),yp=Tt(gi),kf,Qf,On,Ju=ql({},gi,{screenX:0,screenY:0,clientX:0,clientY:0,pageX:0,pageY:0,ctrlKey:0,shiftKey:0,altKey:0,metaKey:0,getModifierState:vc,button:0,buttons:0,relatedTarget:function(l){return l.relatedTarget===void 0?l.fromElement===l.srcElement?l.toElement:l.fromElement:l.relatedTarget},movementX:function(l){return"movementX"in l?l.movementX:(l!==On&&(On&&l.type==="mousemove"?(kf=l.screenX-On.screenX,Qf=l.screenY-On.screenY):Qf=kf=0,On=l),kf)},movementY:function(l){return"movementY"in l?l.movementY:Qf}}),tm=Tt(Ju),hp=ql({},Ju,{dataTransfer:0}),vp=Tt(hp),bp=ql({},gi,{relatedTarget:0}),Zf=Tt(bp),gp=ql({},Se,{animationName:0,elapsedTime:0,pseudoElement:0}),Sp=Tt(gp),Mp=ql({},Se,{clipboardData:function(l){return"clipboardData"in l?l.clipboardData:window.clipboardData}}),Tp=Tt(Mp),zp=ql({},Se,{data:0}),am=Tt(zp),Ep={Esc:"Escape",Spacebar:" ",Left:"ArrowLeft",Up:"ArrowUp",Right:"ArrowRight",Down:"ArrowDown",Del:"Delete",Win:"OS",Menu:"ContextMenu",Apps:"ContextMenu",Scroll:"ScrollLock",MozPrintableKey:"Unidentified"},xp={8:"Backspace",9:"Tab",12:"Clear",13:"Enter",16:"Shift",17:"Control",18:"Alt",19:"Pause",20:"CapsLock",27:"Escape",32:" ",33:"PageUp",34:"PageDown",35:"End",36:"Home",37:"ArrowLeft",38:"ArrowUp",39:"ArrowRight",40:"ArrowDown",45:"Insert",46:"Delete",112:"F1",113:"F2",114:"F3",115:"F4",116:"F5",117:"F6",118:"F7",119:"F8",120:"F9",121:"F10",122:"F11",123:"F12",144:"NumLock",145:"ScrollLock",224:"Meta"},Ap={Alt:"altKey",Control:"ctrlKey",Meta:"metaKey",Shift:"shiftKey"};function Np(l){var t=this.nativeEvent;return t.getModifierState?t.getModifierState(l):(l=Ap[l])?!!t[l]:!1}function vc(){return Np}var _p=ql({},gi,{key:function(l){if(l.key){var t=Ep[l.key]||l.key;if(t!=="Unidentified")return t}return l.type==="keypress"?(l=eu(l),l===13?"Enter":String.fromCharCode(l)):l.type==="keydown"||l.type==="keyup"?xp[l.keyCode]||"Unidentified":""},code:0,location:0,ctrlKey:0,shiftKey:0,altKey:0,metaKey:0,repeat:0,locale:0,getModifierState:vc,charCode:function(l){return l.type==="keypress"?eu(l):0},keyCode:function(l){return l.type==="keydown"||l.type==="keyup"?l.keyCode:0},which:function(l){return l.type==="keypress"?eu(l):l.type==="keydown"||l.type==="keyup"?l.keyCode:0}}),Dp=Tt(_p),Op=ql({},Ju,{pointerId:0,width:0,height:0,pressure:0,tangentialPressure:0,tiltX:0,tiltY:0,twist:0,pointerType:0,isPrimary:0}),em=Tt(Op),Up=ql({},gi,{touches:0,targetTouches:0,changedTouches:0,altKey:0,metaKey:0,ctrlKey:0,shiftKey:0,getModifierState:vc}),Cp=Tt(Up),Hp=ql({},Se,{propertyName:0,elapsedTime:0,pseudoElement:0}),Bp=Tt(Hp),Yp=ql({},Ju,{deltaX:function(l){return"deltaX"in l?l.deltaX:"wheelDeltaX"in l?-l.wheelDeltaX:0},deltaY:function(l){return"deltaY"in l?l.deltaY:"wheelDeltaY"in l?-l.wheelDeltaY:"wheelDelta"in l?-l.wheelDelta:0},deltaZ:0,deltaMode:0}),qp=Tt(Yp),Xp=ql({},Se,{newState:0,oldState:0}),Gp=Tt(Xp),jp=[9,13,27,32],bc=Ma&&"CompositionEvent"in window,Qn=null;Ma&&"documentMode"in document&&(Qn=document.documentMode);var kp=Ma&&"TextEvent"in window&&!Qn,k0=Ma&&(!bc||Qn&&8<Qn&&11>=Qn),nm=" ",im=!1;function Q0(l,t){switch(l){case"keyup":return jp.indexOf(t.keyCode)!==-1;case"keydown":return t.keyCode!==229;case"keypress":case"mousedown":case"focusout":return!0;default:return!1}}function Z0(l){return l=l.detail,typeof l=="object"&&"data"in l?l.data:null}var Qe=!1;function Qp(l,t){switch(l){case"compositionend":return Z0(t);case"keypress":return t.which!==32?null:(im=!0,nm);case"textInput":return l=t.data,l===nm&&im?null:l;default:return null}}function Zp(l,t){if(Qe)return l==="compositionend"||!bc&&Q0(l,t)?(l=j0(),au=hc=Ga=null,Qe=!1,l):null;switch(l){case"paste":return null;case"keypress":if(!(t.ctrlKey||t.altKey||t.metaKey)||t.ctrlKey&&t.altKey){if(t.char&&1<t.char.length)return t.char;if(t.which)return String.fromCharCode(t.which)}return null;case"compositionend":return k0&&t.locale!=="ko"?null:t.data;default:return null}}var Lp={color:!0,date:!0,datetime:!0,"datetime-local":!0,email:!0,month:!0,number:!0,password:!0,range:!0,search:!0,tel:!0,text:!0,time:!0,url:!0,week:!0};function um(l){var t=l&&l.nodeName&&l.nodeName.toLowerCase();return t==="input"?!!Lp[l.type]:t==="textarea"}function L0(l,t,a,e){ke?Re?Re.push(e):Re=[e]:ke=e,t=Xu(t,"onChange"),0<t.length&&(a=new Ku("onChange","change",null,a,e),l.push({event:a,listeners:t}))}var Zn=null,ai=null;function Vp(l){Gr(l,0)}function wu(l){var t=Gn(l);if(H0(t))return l}function fm(l,t){if(l==="change")return t}var V0=!1;Ma&&(Ma?(Li="oninput"in document,Li||(Lf=document.createElement("div"),Lf.setAttribute("oninput","return;"),Li=typeof Lf.oninput=="function"),Zi=Li):Zi=!1,V0=Zi&&(!document.documentMode||9<document.documentMode));var Zi,Li,Lf;function sm(){Zn&&(Zn.detachEvent("onpropertychange",K0),ai=Zn=null)}function K0(l){if(l.propertyName==="value"&&wu(ai)){var t=[];L0(t,ai,l,yc(l)),G0(Vp,t)}}function Kp(l,t,a){l==="focusin"?(sm(),Zn=t,ai=a,Zn.attachEvent("onpropertychange",K0)):l==="focusout"&&sm()}function Jp(l){if(l==="selectionchange"||l==="keyup"||l==="keydown")return wu(ai)}function wp(l,t){if(l==="click")return wu(t)}function Fp(l,t){if(l==="input"||l==="change")return wu(t)}function $p(l,t){return l===t&&(l!==0||1/l===1/t)||l!==l&&t!==t}var Bt=typeof Object.is=="function"?Object.is:$p;function ei(l,t){if(Bt(l,t))return!0;if(typeof l!="object"||l===null||typeof t!="object"||t===null)return!1;var a=Object.keys(l),e=Object.keys(t);if(a.length!==e.length)return!1;for(e=0;e<a.length;e++){var n=a[e];if(!Ss.call(t,n)||!Bt(l[n],t[n]))return!1}return!0}function cm(l){for(;l&&l.firstChild;)l=l.firstChild;return l}function om(l,t){var a=cm(l);l=0;for(var e;a;){if(a.nodeType===3){if(e=l+a.textContent.length,l<=t&&e>=t)return{node:a,offset:t-l};l=e}l:{for(;a;){if(a.nextSibling){a=a.nextSibling;break l}a=a.parentNode}a=void 0}a=cm(a)}}function J0(l,t){return l&&t?l===t?!0:l&&l.nodeType===3?!1:t&&t.nodeType===3?J0(l,t.parentNode):"contains"in l?l.contains(t):l.compareDocumentPosition?!!(l.compareDocumentPosition(t)&16):!1:!1}function w0(l){l=l!=null&&l.ownerDocument!=null&&l.ownerDocument.defaultView!=null?l.ownerDocument.defaultView:window;for(var t=gu(l.document);t instanceof l.HTMLIFrameElement;){try{var a=typeof t.contentWindow.location.href=="string"}catch{a=!1}if(a)l=t.contentWindow;else break;t=gu(l.document)}return t}function gc(l){var t=l&&l.nodeName&&l.nodeName.toLowerCase();return t&&(t==="input"&&(l.type==="text"||l.type==="search"||l.type==="tel"||l.type==="url"||l.type==="password")||t==="textarea"||l.contentEditable==="true")}var Wp=Ma&&"documentMode"in document&&11>=document.documentMode,Ze=null,Ns=null,Ln=null,_s=!1;function mm(l,t,a){var e=a.window===a?a.document:a.nodeType===9?a:a.ownerDocument;_s||Ze==null||Ze!==gu(e)||(e=Ze,"selectionStart"in e&&gc(e)?e={start:e.selectionStart,end:e.selectionEnd}:(e=(e.ownerDocument&&e.ownerDocument.defaultView||window).getSelection(),e={anchorNode:e.anchorNode,anchorOffset:e.anchorOffset,focusNode:e.focusNode,focusOffset:e.focusOffset}),Ln&&ei(Ln,e)||(Ln=e,e=Xu(Ns,"onSelect"),0<e.length&&(t=new Ku("onSelect","select",null,t,a),l.push({event:t,listeners:e}),t.target=Ze)))}function ne(l,t){var a={};return a[l.toLowerCase()]=t.toLowerCase(),a["Webkit"+l]="webkit"+t,a["Moz"+l]="moz"+t,a}var Le={animationend:ne("Animation","AnimationEnd"),animationiteration:ne("Animation","AnimationIteration"),animationstart:ne("Animation","AnimationStart"),transitionrun:ne("Transition","TransitionRun"),transitionstart:ne("Transition","TransitionStart"),transitioncancel:ne("Transition","TransitionCancel"),transitionend:ne("Transition","TransitionEnd")},Vf={},F0={};Ma&&(F0=document.createElement("div").style,"AnimationEvent"in window||(delete Le.animationend.animation,delete Le.animationiteration.animation,delete Le.animationstart.animation),"TransitionEvent"in window||delete Le.transitionend.transition);function Me(l){if(Vf[l])return Vf[l];if(!Le[l])return l;var t=Le[l],a;for(a in t)if(t.hasOwnProperty(a)&&a in F0)return Vf[l]=t[a];return l}var $0=Me("animationend"),W0=Me("animationiteration"),R0=Me("animationstart"),Rp=Me("transitionrun"),Ip=Me("transitionstart"),Pp=Me("transitioncancel"),I0=Me("transitionend"),P0=new Map,Ds="abort auxClick beforeToggle cancel canPlay canPlayThrough click close contextMenu copy cut drag dragEnd dragEnter dragExit dragLeave dragOver dragStart drop durationChange emptied encrypted ended error gotPointerCapture input invalid keyDown keyPress keyUp load loadedData loadedMetadata loadStart lostPointerCapture mouseDown mouseMove mouseOut mouseOver mouseUp paste pause play playing pointerCancel pointerDown pointerMove pointerOut pointerOver pointerUp progress rateChange reset resize seeked seeking stalled submit suspend timeUpdate touchCancel touchEnd touchStart volumeChange scroll toggle touchMove waiting wheel".split(" ");Ds.push("scrollEnd");function $t(l,t){P0.set(l,t),ge(t,[l])}var Su=typeof reportError=="function"?reportError:function(l){if(typeof window=="object"&&typeof window.ErrorEvent=="function"){var t=new window.ErrorEvent("error",{bubbles:!0,cancelable:!0,message:typeof l=="object"&&l!==null&&typeof l.message=="string"?String(l.message):String(l),error:l});if(!window.dispatchEvent(t))return}else if(typeof process=="object"&&typeof process.emit=="function"){process.emit("uncaughtException",l);return}console.error(l)},Xt=[],Ve=0,Sc=0;function Fu(){for(var l=Ve,t=Sc=Ve=0;t<l;){var a=Xt[t];Xt[t++]=null;var e=Xt[t];Xt[t++]=null;var n=Xt[t];Xt[t++]=null;var i=Xt[t];if(Xt[t++]=null,e!==null&&n!==null){var u=e.pending;u===null?n.next=n:(n.next=u.next,u.next=n),e.pending=n}i!==0&&l1(a,n,i)}}function $u(l,t,a,e){Xt[Ve++]=l,Xt[Ve++]=t,Xt[Ve++]=a,Xt[Ve++]=e,Sc|=e,l.lanes|=e,l=l.alternate,l!==null&&(l.lanes|=e)}function Mc(l,t,a,e){return $u(l,t,a,e),Mu(l)}function Te(l,t){return $u(l,null,null,t),Mu(l)}function l1(l,t,a){l.lanes|=a;var e=l.alternate;e!==null&&(e.lanes|=a);for(var n=!1,i=l.return;i!==null;)i.childLanes|=a,e=i.alternate,e!==null&&(e.childLanes|=a),i.tag===22&&(l=i.stateNode,l===null||l._visibility&1||(n=!0)),l=i,i=i.return;return l.tag===3?(i=l.stateNode,n&&t!==null&&(n=31-Ct(a),l=i.hiddenUpdates,e=l[n],e===null?l[n]=[t]:e.push(t),t.lane=a|536870912),i):null}function Mu(l){if(50<In)throw In=0,Ws=null,Error(_(185));for(var t=l.return;t!==null;)l=t,t=l.return;return l.tag===3?l.stateNode:null}var Ke={};function ly(l,t,a,e){this.tag=l,this.key=a,this.sibling=this.child=this.return=this.stateNode=this.type=this.elementType=null,this.index=0,this.refCleanup=this.ref=null,this.pendingProps=t,this.dependencies=this.memoizedState=this.updateQueue=this.memoizedProps=null,this.mode=e,this.subtreeFlags=this.flags=0,this.deletions=null,this.childLanes=this.lanes=0,this.alternate=null}function _t(l,t,a,e){return new ly(l,t,a,e)}function Tc(l){return l=l.prototype,!(!l||!l.isReactComponent)}function ba(l,t){var a=l.alternate;return a===null?(a=_t(l.tag,t,l.key,l.mode),a.elementType=l.elementType,a.type=l.type,a.stateNode=l.stateNode,a.alternate=l,l.alternate=a):(a.pendingProps=t,a.type=l.type,a.flags=0,a.subtreeFlags=0,a.deletions=null),a.flags=l.flags&65011712,a.childLanes=l.childLanes,a.lanes=l.lanes,a.child=l.child,a.memoizedProps=l.memoizedProps,a.memoizedState=l.memoizedState,a.updateQueue=l.updateQueue,t=l.dependencies,a.dependencies=t===null?null:{lanes:t.lanes,firstContext:t.firstContext},a.sibling=l.sibling,a.index=l.index,a.ref=l.ref,a.refCleanup=l.refCleanup,a}function t1(l,t){l.flags&=65011714;var a=l.alternate;return a===null?(l.childLanes=0,l.lanes=t,l.child=null,l.subtreeFlags=0,l.memoizedProps=null,l.memoizedState=null,l.updateQueue=null,l.dependencies=null,l.stateNode=null):(l.childLanes=a.childLanes,l.lanes=a.lanes,l.child=a.child,l.subtreeFlags=0,l.deletions=null,l.memoizedProps=a.memoizedProps,l.memoizedState=a.memoizedState,l.updateQueue=a.updateQueue,l.type=a.type,t=a.dependencies,l.dependencies=t===null?null:{lanes:t.lanes,firstContext:t.firstContext}),l}function nu(l,t,a,e,n,i){var u=0;if(e=l,typeof l=="function")Tc(l)&&(u=1);else if(typeof l=="string")u=eh(l,a,aa.current)?26:l==="html"||l==="head"||l==="body"?27:5;else l:switch(l){case hs:return l=_t(31,a,t,n),l.elementType=hs,l.lanes=i,l;case Xe:return oe(a.children,n,i,t);case S0:u=8,n|=24;break;case ds:return l=_t(12,a,t,n|2),l.elementType=ds,l.lanes=i,l;case ps:return l=_t(13,a,t,n),l.elementType=ps,l.lanes=i,l;case ys:return l=_t(19,a,t,n),l.elementType=ys,l.lanes=i,l;default:if(typeof l=="object"&&l!==null)switch(l.$$typeof){case ya:u=10;break l;case M0:u=9;break l;case sc:u=11;break l;case cc:u=14;break l;case Ua:u=16,e=null;break l}u=29,a=Error(_(130,l===null?"null":typeof l,"")),e=null}return t=_t(u,a,t,n),t.elementType=l,t.type=e,t.lanes=i,t}function oe(l,t,a,e){return l=_t(7,l,e,t),l.lanes=a,l}function Kf(l,t,a){return l=_t(6,l,null,t),l.lanes=a,l}function a1(l){var t=_t(18,null,null,0);return t.stateNode=l,t}function Jf(l,t,a){return t=_t(4,l.children!==null?l.children:[],l.key,t),t.lanes=a,t.stateNode={containerInfo:l.containerInfo,pendingChildren:null,implementation:l.implementation},t}var rm=new WeakMap;function Zt(l,t){if(typeof l=="object"&&l!==null){var a=rm.get(l);return a!==void 0?a:(t={value:l,source:t,stack:wo(t)},rm.set(l,t),t)}return{value:l,source:t,stack:wo(t)}}var Je=[],we=0,Tu=null,ni=0,jt=[],kt=0,Ra=null,Pt=1,la="";function da(l,t){Je[we++]=ni,Je[we++]=Tu,Tu=l,ni=t}function e1(l,t,a){jt[kt++]=Pt,jt[kt++]=la,jt[kt++]=Ra,Ra=l;var e=Pt;l=la;var n=32-Ct(e)-1;e&=~(1<<n),a+=1;var i=32-Ct(t)+n;if(30<i){var u=n-n%5;i=(e&(1<<u)-1).toString(32),e>>=u,n-=u,Pt=1<<32-Ct(t)+n|a<<n|e,la=i+l}else Pt=1<<i|a<<n|e,la=l}function zc(l){l.return!==null&&(da(l,1),e1(l,1,0))}function Ec(l){for(;l===Tu;)Tu=Je[--we],Je[we]=null,ni=Je[--we],Je[we]=null;for(;l===Ra;)Ra=jt[--kt],jt[kt]=null,la=jt[--kt],jt[kt]=null,Pt=jt[--kt],jt[kt]=null}function n1(l,t){jt[kt++]=Pt,jt[kt++]=la,jt[kt++]=Ra,Pt=t.id,la=t.overflow,Ra=l}var ft=null,Yl=null,dl=!1,La=null,Lt=!1,Os=Error(_(519));function Ia(l){var t=Error(_(418,1<arguments.length&&arguments[1]!==void 0&&arguments[1]?"text":"HTML",""));throw ii(Zt(t,l)),Os}function dm(l){var t=l.stateNode,a=l.type,e=l.memoizedProps;switch(t[ut]=l,t[Mt]=e,a){case"dialog":sl("cancel",t),sl("close",t);break;case"iframe":case"object":case"embed":sl("load",t);break;case"video":case"audio":for(a=0;a<ci.length;a++)sl(ci[a],t);break;case"source":sl("error",t);break;case"img":case"image":case"link":sl("error",t),sl("load",t);break;case"details":sl("toggle",t);break;case"input":sl("invalid",t),B0(t,e.value,e.defaultValue,e.checked,e.defaultChecked,e.type,e.name,!0);break;case"select":sl("invalid",t);break;case"textarea":sl("invalid",t),q0(t,e.value,e.defaultValue,e.children)}a=e.children,typeof a!="string"&&typeof a!="number"&&typeof a!="bigint"||t.textContent===""+a||e.suppressHydrationWarning===!0||kr(t.textContent,a)?(e.popover!=null&&(sl("beforetoggle",t),sl("toggle",t)),e.onScroll!=null&&sl("scroll",t),e.onScrollEnd!=null&&sl("scrollend",t),e.onClick!=null&&(t.onclick=ha),t=!0):t=!1,t||Ia(l,!0)}function pm(l){for(ft=l.return;ft;)switch(ft.tag){case 5:case 31:case 13:Lt=!1;return;case 27:case 3:Lt=!0;return;default:ft=ft.return}}function He(l){if(l!==ft)return!1;if(!dl)return pm(l),dl=!0,!1;var t=l.tag,a;if((a=t!==3&&t!==27)&&((a=t===5)&&(a=l.type,a=!(a!=="form"&&a!=="button")||tc(l.type,l.memoizedProps)),a=!a),a&&Yl&&Ia(l),pm(l),t===13){if(l=l.memoizedState,l=l!==null?l.dehydrated:null,!l)throw Error(_(317));Yl=a0(l)}else if(t===31){if(l=l.memoizedState,l=l!==null?l.dehydrated:null,!l)throw Error(_(317));Yl=a0(l)}else t===27?(t=Yl,ae(l.type)?(l=ic,ic=null,Yl=l):Yl=t):Yl=ft?Kt(l.stateNode.nextSibling):null;return!0}function pe(){Yl=ft=null,dl=!1}function wf(){var l=La;return l!==null&&(gt===null?gt=l:gt.push.apply(gt,l),La=null),l}function ii(l){La===null?La=[l]:La.push(l)}var Us=ea(null),ze=null,va=null;function Ha(l,t,a){Ul(Us,t._currentValue),t._currentValue=a}function ga(l){l._currentValue=Us.current,nt(Us)}function Cs(l,t,a){for(;l!==null;){var e=l.alternate;if((l.childLanes&t)!==t?(l.childLanes|=t,e!==null&&(e.childLanes|=t)):e!==null&&(e.childLanes&t)!==t&&(e.childLanes|=t),l===a)break;l=l.return}}function Hs(l,t,a,e){var n=l.child;for(n!==null&&(n.return=l);n!==null;){var i=n.dependencies;if(i!==null){var u=n.child;i=i.firstContext;l:for(;i!==null;){var s=i;i=n;for(var c=0;c<t.length;c++)if(s.context===t[c]){i.lanes|=a,s=i.alternate,s!==null&&(s.lanes|=a),Cs(i.return,a,l),e||(u=null);break l}i=s.next}}else if(n.tag===18){if(u=n.return,u===null)throw Error(_(341));u.lanes|=a,i=u.alternate,i!==null&&(i.lanes|=a),Cs(u,a,l),u=null}else u=n.child;if(u!==null)u.return=n;else for(u=n;u!==null;){if(u===l){u=null;break}if(n=u.sibling,n!==null){n.return=u.return,u=n;break}u=u.return}n=u}}function hn(l,t,a,e){l=null;for(var n=t,i=!1;n!==null;){if(!i){if((n.flags&524288)!==0)i=!0;else if((n.flags&262144)!==0)break}if(n.tag===10){var u=n.alternate;if(u===null)throw Error(_(387));if(u=u.memoizedProps,u!==null){var s=n.type;Bt(n.pendingProps.value,u.value)||(l!==null?l.push(s):l=[s])}}else if(n===yu.current){if(u=n.alternate,u===null)throw Error(_(387));u.memoizedState.memoizedState!==n.memoizedState.memoizedState&&(l!==null?l.push(mi):l=[mi])}n=n.return}l!==null&&Hs(t,l,a,e),t.flags|=262144}function zu(l){for(l=l.firstContext;l!==null;){if(!Bt(l.context._currentValue,l.memoizedValue))return!0;l=l.next}return!1}function ye(l){ze=l,va=null,l=l.dependencies,l!==null&&(l.firstContext=null)}function st(l){return i1(ze,l)}function Vi(l,t){return ze===null&&ye(l),i1(l,t)}function i1(l,t){var a=t._currentValue;if(t={context:t,memoizedValue:a,next:null},va===null){if(l===null)throw Error(_(308));va=t,l.dependencies={lanes:0,firstContext:t},l.flags|=524288}else va=va.next=t;return a}var ty=typeof AbortController!="undefined"?AbortController:function(){var l=[],t=this.signal={aborted:!1,addEventListener:function(a,e){l.push(e)}};this.abort=function(){t.aborted=!0,l.forEach(function(a){return a()})}},ay=lt.unstable_scheduleCallback,ey=lt.unstable_NormalPriority,$l={$$typeof:ya,Consumer:null,Provider:null,_currentValue:null,_currentValue2:null,_threadCount:0};function xc(){return{controller:new ty,data:new Map,refCount:0}}function Si(l){l.refCount--,l.refCount===0&&ay(ey,function(){l.controller.abort()})}var Vn=null,Bs=0,un=0,Ie=null;function ny(l,t){if(Vn===null){var a=Vn=[];Bs=0,un=Wc(),Ie={status:"pending",value:void 0,then:function(e){a.push(e)}}}return Bs++,t.then(ym,ym),t}function ym(){if(--Bs===0&&Vn!==null){Ie!==null&&(Ie.status="fulfilled");var l=Vn;Vn=null,un=0,Ie=null;for(var t=0;t<l.length;t++)(0,l[t])()}}function iy(l,t){var a=[],e={status:"pending",value:null,reason:null,then:function(n){a.push(n)}};return l.then(function(){e.status="fulfilled",e.value=t;for(var n=0;n<a.length;n++)(0,a[n])(t)},function(n){for(e.status="rejected",e.reason=n,n=0;n<a.length;n++)(0,a[n])(void 0)}),e}var hm=P.S;P.S=function(l,t){gr=Ot(),typeof t=="object"&&t!==null&&typeof t.then=="function"&&ny(l,t),hm!==null&&hm(l,t)};var me=ea(null);function Ac(){var l=me.current;return l!==null?l:Dl.pooledCache}function iu(l,t){t===null?Ul(me,me.current):Ul(me,t.pool)}function u1(){var l=Ac();return l===null?null:{parent:$l._currentValue,pool:l}}var vn=Error(_(460)),Nc=Error(_(474)),Wu=Error(_(542)),Eu={then:function(){}};function vm(l){return l=l.status,l==="fulfilled"||l==="rejected"}function f1(l,t,a){switch(a=l[a],a===void 0?l.push(t):a!==t&&(t.then(ha,ha),t=a),t.status){case"fulfilled":return t.value;case"rejected":throw l=t.reason,gm(l),l;default:if(typeof t.status=="string")t.then(ha,ha);else{if(l=Dl,l!==null&&100<l.shellSuspendCounter)throw Error(_(482));l=t,l.status="pending",l.then(function(e){if(t.status==="pending"){var n=t;n.status="fulfilled",n.value=e}},function(e){if(t.status==="pending"){var n=t;n.status="rejected",n.reason=e}})}switch(t.status){case"fulfilled":return t.value;case"rejected":throw l=t.reason,gm(l),l}throw re=t,vn}}function fe(l){try{var t=l._init;return t(l._payload)}catch(a){throw a!==null&&typeof a=="object"&&typeof a.then=="function"?(re=a,vn):a}}var re=null;function bm(){if(re===null)throw Error(_(459));var l=re;return re=null,l}function gm(l){if(l===vn||l===Wu)throw Error(_(483))}var Pe=null,ui=0;function Ki(l){var t=ui;return ui+=1,Pe===null&&(Pe=[]),f1(Pe,l,t)}function Un(l,t){t=t.props.ref,l.ref=t!==void 0?t:null}function Ji(l,t){throw t.$$typeof===Kd?Error(_(525)):(l=Object.prototype.toString.call(t),Error(_(31,l==="[object Object]"?"object with keys {"+Object.keys(t).join(", ")+"}":l)))}function s1(l){function t(p,m){if(l){var b=p.deletions;b===null?(p.deletions=[m],p.flags|=16):b.push(m)}}function a(p,m){if(!l)return null;for(;m!==null;)t(p,m),m=m.sibling;return null}function e(p){for(var m=new Map;p!==null;)p.key!==null?m.set(p.key,p):m.set(p.index,p),p=p.sibling;return m}function n(p,m){return p=ba(p,m),p.index=0,p.sibling=null,p}function i(p,m,b){return p.index=b,l?(b=p.alternate,b!==null?(b=b.index,b<m?(p.flags|=67108866,m):b):(p.flags|=67108866,m)):(p.flags|=1048576,m)}function u(p){return l&&p.alternate===null&&(p.flags|=67108866),p}function s(p,m,b,z){return m===null||m.tag!==6?(m=Kf(b,p.mode,z),m.return=p,m):(m=n(m,b),m.return=p,m)}function c(p,m,b,z){var x=b.type;return x===Xe?v(p,m,b.props.children,z,b.key):m!==null&&(m.elementType===x||typeof x=="object"&&x!==null&&x.$$typeof===Ua&&fe(x)===m.type)?(m=n(m,b.props),Un(m,b),m.return=p,m):(m=nu(b.type,b.key,b.props,null,p.mode,z),Un(m,b),m.return=p,m)}function d(p,m,b,z){return m===null||m.tag!==4||m.stateNode.containerInfo!==b.containerInfo||m.stateNode.implementation!==b.implementation?(m=Jf(b,p.mode,z),m.return=p,m):(m=n(m,b.children||[]),m.return=p,m)}function v(p,m,b,z,x){return m===null||m.tag!==7?(m=oe(b,p.mode,z,x),m.return=p,m):(m=n(m,b),m.return=p,m)}function M(p,m,b){if(typeof m=="string"&&m!==""||typeof m=="number"||typeof m=="bigint")return m=Kf(""+m,p.mode,b),m.return=p,m;if(typeof m=="object"&&m!==null){switch(m.$$typeof){case qi:return b=nu(m.type,m.key,m.props,null,p.mode,b),Un(b,m),b.return=p,b;case qn:return m=Jf(m,p.mode,b),m.return=p,m;case Ua:return m=fe(m),M(p,m,b)}if(Xn(m)||Dn(m))return m=oe(m,p.mode,b,null),m.return=p,m;if(typeof m.then=="function")return M(p,Ki(m),b);if(m.$$typeof===ya)return M(p,Vi(p,m),b);Ji(p,m)}return null}function r(p,m,b,z){var x=m!==null?m.key:null;if(typeof b=="string"&&b!==""||typeof b=="number"||typeof b=="bigint")return x!==null?null:s(p,m,""+b,z);if(typeof b=="object"&&b!==null){switch(b.$$typeof){case qi:return b.key===x?c(p,m,b,z):null;case qn:return b.key===x?d(p,m,b,z):null;case Ua:return b=fe(b),r(p,m,b,z)}if(Xn(b)||Dn(b))return x!==null?null:v(p,m,b,z,null);if(typeof b.then=="function")return r(p,m,Ki(b),z);if(b.$$typeof===ya)return r(p,m,Vi(p,b),z);Ji(p,b)}return null}function h(p,m,b,z,x){if(typeof z=="string"&&z!==""||typeof z=="number"||typeof z=="bigint")return p=p.get(b)||null,s(m,p,""+z,x);if(typeof z=="object"&&z!==null){switch(z.$$typeof){case qi:return p=p.get(z.key===null?b:z.key)||null,c(m,p,z,x);case qn:return p=p.get(z.key===null?b:z.key)||null,d(m,p,z,x);case Ua:return z=fe(z),h(p,m,b,z,x)}if(Xn(z)||Dn(z))return p=p.get(b)||null,v(m,p,z,x,null);if(typeof z.then=="function")return h(p,m,b,Ki(z),x);if(z.$$typeof===ya)return h(p,m,b,Vi(m,z),x);Ji(m,z)}return null}function E(p,m,b,z){for(var x=null,Y=null,D=m,B=m=0,N=null;D!==null&&B<b.length;B++){D.index>B?(N=D,D=null):N=D.sibling;var k=r(p,D,b[B],z);if(k===null){D===null&&(D=N);break}l&&D&&k.alternate===null&&t(p,D),m=i(k,m,B),Y===null?x=k:Y.sibling=k,Y=k,D=N}if(B===b.length)return a(p,D),dl&&da(p,B),x;if(D===null){for(;B<b.length;B++)D=M(p,b[B],z),D!==null&&(m=i(D,m,B),Y===null?x=D:Y.sibling=D,Y=D);return dl&&da(p,B),x}for(D=e(D);B<b.length;B++)N=h(D,p,B,b[B],z),N!==null&&(l&&N.alternate!==null&&D.delete(N.key===null?B:N.key),m=i(N,m,B),Y===null?x=N:Y.sibling=N,Y=N);return l&&D.forEach(function(H){return t(p,H)}),dl&&da(p,B),x}function O(p,m,b,z){if(b==null)throw Error(_(151));for(var x=null,Y=null,D=m,B=m=0,N=null,k=b.next();D!==null&&!k.done;B++,k=b.next()){D.index>B?(N=D,D=null):N=D.sibling;var H=r(p,D,k.value,z);if(H===null){D===null&&(D=N);break}l&&D&&H.alternate===null&&t(p,D),m=i(H,m,B),Y===null?x=H:Y.sibling=H,Y=H,D=N}if(k.done)return a(p,D),dl&&da(p,B),x;if(D===null){for(;!k.done;B++,k=b.next())k=M(p,k.value,z),k!==null&&(m=i(k,m,B),Y===null?x=k:Y.sibling=k,Y=k);return dl&&da(p,B),x}for(D=e(D);!k.done;B++,k=b.next())k=h(D,p,B,k.value,z),k!==null&&(l&&k.alternate!==null&&D.delete(k.key===null?B:k.key),m=i(k,m,B),Y===null?x=k:Y.sibling=k,Y=k);return l&&D.forEach(function(fl){return t(p,fl)}),dl&&da(p,B),x}function C(p,m,b,z){if(typeof b=="object"&&b!==null&&b.type===Xe&&b.key===null&&(b=b.props.children),typeof b=="object"&&b!==null){switch(b.$$typeof){case qi:l:{for(var x=b.key;m!==null;){if(m.key===x){if(x=b.type,x===Xe){if(m.tag===7){a(p,m.sibling),z=n(m,b.props.children),z.return=p,p=z;break l}}else if(m.elementType===x||typeof x=="object"&&x!==null&&x.$$typeof===Ua&&fe(x)===m.type){a(p,m.sibling),z=n(m,b.props),Un(z,b),z.return=p,p=z;break l}a(p,m);break}else t(p,m);m=m.sibling}b.type===Xe?(z=oe(b.props.children,p.mode,z,b.key),z.return=p,p=z):(z=nu(b.type,b.key,b.props,null,p.mode,z),Un(z,b),z.return=p,p=z)}return u(p);case qn:l:{for(x=b.key;m!==null;){if(m.key===x)if(m.tag===4&&m.stateNode.containerInfo===b.containerInfo&&m.stateNode.implementation===b.implementation){a(p,m.sibling),z=n(m,b.children||[]),z.return=p,p=z;break l}else{a(p,m);break}else t(p,m);m=m.sibling}z=Jf(b,p.mode,z),z.return=p,p=z}return u(p);case Ua:return b=fe(b),C(p,m,b,z)}if(Xn(b))return E(p,m,b,z);if(Dn(b)){if(x=Dn(b),typeof x!="function")throw Error(_(150));return b=x.call(b),O(p,m,b,z)}if(typeof b.then=="function")return C(p,m,Ki(b),z);if(b.$$typeof===ya)return C(p,m,Vi(p,b),z);Ji(p,b)}return typeof b=="string"&&b!==""||typeof b=="number"||typeof b=="bigint"?(b=""+b,m!==null&&m.tag===6?(a(p,m.sibling),z=n(m,b),z.return=p,p=z):(a(p,m),z=Kf(b,p.mode,z),z.return=p,p=z),u(p)):a(p,m)}return function(p,m,b,z){try{ui=0;var x=C(p,m,b,z);return Pe=null,x}catch(D){if(D===vn||D===Wu)throw D;var Y=_t(29,D,null,p.mode);return Y.lanes=z,Y.return=p,Y}}}var he=s1(!0),c1=s1(!1),Ca=!1;function _c(l){l.updateQueue={baseState:l.memoizedState,firstBaseUpdate:null,lastBaseUpdate:null,shared:{pending:null,lanes:0,hiddenCallbacks:null},callbacks:null}}function Ys(l,t){l=l.updateQueue,t.updateQueue===l&&(t.updateQueue={baseState:l.baseState,firstBaseUpdate:l.firstBaseUpdate,lastBaseUpdate:l.lastBaseUpdate,shared:l.shared,callbacks:null})}function Va(l){return{lane:l,tag:0,payload:null,callback:null,next:null}}function Ka(l,t,a){var e=l.updateQueue;if(e===null)return null;if(e=e.shared,(bl&2)!==0){var n=e.pending;return n===null?t.next=t:(t.next=n.next,n.next=t),e.pending=t,t=Mu(l),l1(l,null,a),t}return $u(l,e,t,a),Mu(l)}function Kn(l,t,a){if(t=t.updateQueue,t!==null&&(t=t.shared,(a&4194048)!==0)){var e=t.lanes;e&=l.pendingLanes,a|=e,t.lanes=a,N0(l,a)}}function Ff(l,t){var a=l.updateQueue,e=l.alternate;if(e!==null&&(e=e.updateQueue,a===e)){var n=null,i=null;if(a=a.firstBaseUpdate,a!==null){do{var u={lane:a.lane,tag:a.tag,payload:a.payload,callback:null,next:null};i===null?n=i=u:i=i.next=u,a=a.next}while(a!==null);i===null?n=i=t:i=i.next=t}else n=i=t;a={baseState:e.baseState,firstBaseUpdate:n,lastBaseUpdate:i,shared:e.shared,callbacks:e.callbacks},l.updateQueue=a;return}l=a.lastBaseUpdate,l===null?a.firstBaseUpdate=t:l.next=t,a.lastBaseUpdate=t}var qs=!1;function Jn(){if(qs){var l=Ie;if(l!==null)throw l}}function wn(l,t,a,e){qs=!1;var n=l.updateQueue;Ca=!1;var i=n.firstBaseUpdate,u=n.lastBaseUpdate,s=n.shared.pending;if(s!==null){n.shared.pending=null;var c=s,d=c.next;c.next=null,u===null?i=d:u.next=d,u=c;var v=l.alternate;v!==null&&(v=v.updateQueue,s=v.lastBaseUpdate,s!==u&&(s===null?v.firstBaseUpdate=d:s.next=d,v.lastBaseUpdate=c))}if(i!==null){var M=n.baseState;u=0,v=d=c=null,s=i;do{var r=s.lane&-536870913,h=r!==s.lane;if(h?(rl&r)===r:(e&r)===r){r!==0&&r===un&&(qs=!0),v!==null&&(v=v.next={lane:0,tag:s.tag,payload:s.payload,callback:null,next:null});l:{var E=l,O=s;r=t;var C=a;switch(O.tag){case 1:if(E=O.payload,typeof E=="function"){M=E.call(C,M,r);break l}M=E;break l;case 3:E.flags=E.flags&-65537|128;case 0:if(E=O.payload,r=typeof E=="function"?E.call(C,M,r):E,r==null)break l;M=ql({},M,r);break l;case 2:Ca=!0}}r=s.callback,r!==null&&(l.flags|=64,h&&(l.flags|=8192),h=n.callbacks,h===null?n.callbacks=[r]:h.push(r))}else h={lane:r,tag:s.tag,payload:s.payload,callback:s.callback,next:null},v===null?(d=v=h,c=M):v=v.next=h,u|=r;if(s=s.next,s===null){if(s=n.shared.pending,s===null)break;h=s,s=h.next,h.next=null,n.lastBaseUpdate=h,n.shared.pending=null}}while(!0);v===null&&(c=M),n.baseState=c,n.firstBaseUpdate=d,n.lastBaseUpdate=v,i===null&&(n.shared.lanes=0),le|=u,l.lanes=u,l.memoizedState=M}}function o1(l,t){if(typeof l!="function")throw Error(_(191,l));l.call(t)}function m1(l,t){var a=l.callbacks;if(a!==null)for(l.callbacks=null,l=0;l<a.length;l++)o1(a[l],t)}var fn=ea(null),xu=ea(0);function Sm(l,t){l=xa,Ul(xu,l),Ul(fn,t),xa=l|t.baseLanes}function Xs(){Ul(xu,xa),Ul(fn,fn.current)}function Dc(){xa=xu.current,nt(fn),nt(xu)}var Yt=ea(null),Vt=null;function Ba(l){var t=l.alternate;Ul(Kl,Kl.current&1),Ul(Yt,l),Vt===null&&(t===null||fn.current!==null||t.memoizedState!==null)&&(Vt=l)}function Gs(l){Ul(Kl,Kl.current),Ul(Yt,l),Vt===null&&(Vt=l)}function r1(l){l.tag===22?(Ul(Kl,Kl.current),Ul(Yt,l),Vt===null&&(Vt=l)):Ya(l)}function Ya(){Ul(Kl,Kl.current),Ul(Yt,Yt.current)}function Nt(l){nt(Yt),Vt===l&&(Vt=null),nt(Kl)}var Kl=ea(0);function Au(l){for(var t=l;t!==null;){if(t.tag===13){var a=t.memoizedState;if(a!==null&&(a=a.dehydrated,a===null||ec(a)||nc(a)))return t}else if(t.tag===19&&(t.memoizedProps.revealOrder==="forwards"||t.memoizedProps.revealOrder==="backwards"||t.memoizedProps.revealOrder==="unstable_legacy-backwards"||t.memoizedProps.revealOrder==="together")){if((t.flags&128)!==0)return t}else if(t.child!==null){t.child.return=t,t=t.child;continue}if(t===l)break;for(;t.sibling===null;){if(t.return===null||t.return===l)return null;t=t.return}t.sibling.return=t.return,t=t.sibling}return null}var Ta=0,el=null,Nl=null,wl=null,Nu=!1,ln=!1,ve=!1,_u=0,fi=0,tn=null,uy=0;function Zl(){throw Error(_(321))}function Oc(l,t){if(t===null)return!1;for(var a=0;a<t.length&&a<l.length;a++)if(!Bt(l[a],t[a]))return!1;return!0}function Uc(l,t,a,e,n,i){return Ta=i,el=t,t.memoizedState=null,t.updateQueue=null,t.lanes=0,P.H=l===null||l.memoizedState===null?L1:Zc,ve=!1,i=a(e,n),ve=!1,ln&&(i=p1(t,a,e,n)),d1(l),i}function d1(l){P.H=si;var t=Nl!==null&&Nl.next!==null;if(Ta=0,wl=Nl=el=null,Nu=!1,fi=0,tn=null,t)throw Error(_(300));l===null||Wl||(l=l.dependencies,l!==null&&zu(l)&&(Wl=!0))}function p1(l,t,a,e){el=l;var n=0;do{if(ln&&(tn=null),fi=0,ln=!1,25<=n)throw Error(_(301));if(n+=1,wl=Nl=null,l.updateQueue!=null){var i=l.updateQueue;i.lastEffect=null,i.events=null,i.stores=null,i.memoCache!=null&&(i.memoCache.index=0)}P.H=V1,i=t(a,e)}while(ln);return i}function fy(){var l=P.H,t=l.useState()[0];return t=typeof t.then=="function"?Mi(t):t,l=l.useState()[0],(Nl!==null?Nl.memoizedState:null)!==l&&(el.flags|=1024),t}function Cc(){var l=_u!==0;return _u=0,l}function Hc(l,t,a){t.updateQueue=l.updateQueue,t.flags&=-2053,l.lanes&=~a}function Bc(l){if(Nu){for(l=l.memoizedState;l!==null;){var t=l.queue;t!==null&&(t.pending=null),l=l.next}Nu=!1}Ta=0,wl=Nl=el=null,ln=!1,fi=_u=0,tn=null}function pt(){var l={memoizedState:null,baseState:null,baseQueue:null,queue:null,next:null};return wl===null?el.memoizedState=wl=l:wl=wl.next=l,wl}function Jl(){if(Nl===null){var l=el.alternate;l=l!==null?l.memoizedState:null}else l=Nl.next;var t=wl===null?el.memoizedState:wl.next;if(t!==null)wl=t,Nl=l;else{if(l===null)throw el.alternate===null?Error(_(467)):Error(_(310));Nl=l,l={memoizedState:Nl.memoizedState,baseState:Nl.baseState,baseQueue:Nl.baseQueue,queue:Nl.queue,next:null},wl===null?el.memoizedState=wl=l:wl=wl.next=l}return wl}function Ru(){return{lastEffect:null,events:null,stores:null,memoCache:null}}function Mi(l){var t=fi;return fi+=1,tn===null&&(tn=[]),l=f1(tn,l,t),t=el,(wl===null?t.memoizedState:wl.next)===null&&(t=t.alternate,P.H=t===null||t.memoizedState===null?L1:Zc),l}function Iu(l){if(l!==null&&typeof l=="object"){if(typeof l.then=="function")return Mi(l);if(l.$$typeof===ya)return st(l)}throw Error(_(438,String(l)))}function Yc(l){var t=null,a=el.updateQueue;if(a!==null&&(t=a.memoCache),t==null){var e=el.alternate;e!==null&&(e=e.updateQueue,e!==null&&(e=e.memoCache,e!=null&&(t={data:e.data.map(function(n){return n.slice()}),index:0})))}if(t==null&&(t={data:[],index:0}),a===null&&(a=Ru(),el.updateQueue=a),a.memoCache=t,a=t.data[t.index],a===void 0)for(a=t.data[t.index]=Array(l),e=0;e<l;e++)a[e]=Jd;return t.index++,a}function za(l,t){return typeof t=="function"?t(l):t}function uu(l){var t=Jl();return qc(t,Nl,l)}function qc(l,t,a){var e=l.queue;if(e===null)throw Error(_(311));e.lastRenderedReducer=a;var n=l.baseQueue,i=e.pending;if(i!==null){if(n!==null){var u=n.next;n.next=i.next,i.next=u}t.baseQueue=n=i,e.pending=null}if(i=l.baseState,n===null)l.memoizedState=i;else{t=n.next;var s=u=null,c=null,d=t,v=!1;do{var M=d.lane&-536870913;if(M!==d.lane?(rl&M)===M:(Ta&M)===M){var r=d.revertLane;if(r===0)c!==null&&(c=c.next={lane:0,revertLane:0,gesture:null,action:d.action,hasEagerState:d.hasEagerState,eagerState:d.eagerState,next:null}),M===un&&(v=!0);else if((Ta&r)===r){d=d.next,r===un&&(v=!0);continue}else M={lane:0,revertLane:d.revertLane,gesture:null,action:d.action,hasEagerState:d.hasEagerState,eagerState:d.eagerState,next:null},c===null?(s=c=M,u=i):c=c.next=M,el.lanes|=r,le|=r;M=d.action,ve&&a(i,M),i=d.hasEagerState?d.eagerState:a(i,M)}else r={lane:M,revertLane:d.revertLane,gesture:d.gesture,action:d.action,hasEagerState:d.hasEagerState,eagerState:d.eagerState,next:null},c===null?(s=c=r,u=i):c=c.next=r,el.lanes|=M,le|=M;d=d.next}while(d!==null&&d!==t);if(c===null?u=i:c.next=s,!Bt(i,l.memoizedState)&&(Wl=!0,v&&(a=Ie,a!==null)))throw a;l.memoizedState=i,l.baseState=u,l.baseQueue=c,e.lastRenderedState=i}return n===null&&(e.lanes=0),[l.memoizedState,e.dispatch]}function $f(l){var t=Jl(),a=t.queue;if(a===null)throw Error(_(311));a.lastRenderedReducer=l;var e=a.dispatch,n=a.pending,i=t.memoizedState;if(n!==null){a.pending=null;var u=n=n.next;do i=l(i,u.action),u=u.next;while(u!==n);Bt(i,t.memoizedState)||(Wl=!0),t.memoizedState=i,t.baseQueue===null&&(t.baseState=i),a.lastRenderedState=i}return[i,e]}function y1(l,t,a){var e=el,n=Jl(),i=dl;if(i){if(a===void 0)throw Error(_(407));a=a()}else a=t();var u=!Bt((Nl||n).memoizedState,a);if(u&&(n.memoizedState=a,Wl=!0),n=n.queue,Xc(b1.bind(null,e,n,l),[l]),n.getSnapshot!==t||u||wl!==null&&wl.memoizedState.tag&1){if(e.flags|=2048,sn(9,{destroy:void 0},v1.bind(null,e,n,a,t),null),Dl===null)throw Error(_(349));i||(Ta&127)!==0||h1(e,t,a)}return a}function h1(l,t,a){l.flags|=16384,l={getSnapshot:t,value:a},t=el.updateQueue,t===null?(t=Ru(),el.updateQueue=t,t.stores=[l]):(a=t.stores,a===null?t.stores=[l]:a.push(l))}function v1(l,t,a,e){t.value=a,t.getSnapshot=e,g1(t)&&S1(l)}function b1(l,t,a){return a(function(){g1(t)&&S1(l)})}function g1(l){var t=l.getSnapshot;l=l.value;try{var a=t();return!Bt(l,a)}catch{return!0}}function S1(l){var t=Te(l,2);t!==null&&St(t,l,2)}function js(l){var t=pt();if(typeof l=="function"){var a=l;if(l=a(),ve){Xa(!0);try{a()}finally{Xa(!1)}}}return t.memoizedState=t.baseState=l,t.queue={pending:null,lanes:0,dispatch:null,lastRenderedReducer:za,lastRenderedState:l},t}function M1(l,t,a,e){return l.baseState=a,qc(l,Nl,typeof e=="function"?e:za)}function sy(l,t,a,e,n){if(lf(l))throw Error(_(485));if(l=t.action,l!==null){var i={payload:n,action:l,next:null,isTransition:!0,status:"pending",value:null,reason:null,listeners:[],then:function(u){i.listeners.push(u)}};P.T!==null?a(!0):i.isTransition=!1,e(i),a=t.pending,a===null?(i.next=t.pending=i,T1(t,i)):(i.next=a.next,t.pending=a.next=i)}}function T1(l,t){var a=t.action,e=t.payload,n=l.state;if(t.isTransition){var i=P.T,u={};P.T=u;try{var s=a(n,e),c=P.S;c!==null&&c(u,s),Mm(l,t,s)}catch(d){ks(l,t,d)}finally{i!==null&&u.types!==null&&(i.types=u.types),P.T=i}}else try{i=a(n,e),Mm(l,t,i)}catch(d){ks(l,t,d)}}function Mm(l,t,a){a!==null&&typeof a=="object"&&typeof a.then=="function"?a.then(function(e){Tm(l,t,e)},function(e){return ks(l,t,e)}):Tm(l,t,a)}function Tm(l,t,a){t.status="fulfilled",t.value=a,z1(t),l.state=a,t=l.pending,t!==null&&(a=t.next,a===t?l.pending=null:(a=a.next,t.next=a,T1(l,a)))}function ks(l,t,a){var e=l.pending;if(l.pending=null,e!==null){e=e.next;do t.status="rejected",t.reason=a,z1(t),t=t.next;while(t!==e)}l.action=null}function z1(l){l=l.listeners;for(var t=0;t<l.length;t++)(0,l[t])()}function E1(l,t){return t}function zm(l,t){if(dl){var a=Dl.formState;if(a!==null){l:{var e=el;if(dl){if(Yl){t:{for(var n=Yl,i=Lt;n.nodeType!==8;){if(!i){n=null;break t}if(n=Kt(n.nextSibling),n===null){n=null;break t}}i=n.data,n=i==="F!"||i==="F"?n:null}if(n){Yl=Kt(n.nextSibling),e=n.data==="F!";break l}}Ia(e)}e=!1}e&&(t=a[0])}}return a=pt(),a.memoizedState=a.baseState=t,e={pending:null,lanes:0,dispatch:null,lastRenderedReducer:E1,lastRenderedState:t},a.queue=e,a=k1.bind(null,el,e),e.dispatch=a,e=js(!1),i=Qc.bind(null,el,!1,e.queue),e=pt(),n={state:t,dispatch:null,action:l,pending:null},e.queue=n,a=sy.bind(null,el,n,i,a),n.dispatch=a,e.memoizedState=l,[t,a,!1]}function Em(l){var t=Jl();return x1(t,Nl,l)}function x1(l,t,a){if(t=qc(l,t,E1)[0],l=uu(za)[0],typeof t=="object"&&t!==null&&typeof t.then=="function")try{var e=Mi(t)}catch(u){throw u===vn?Wu:u}else e=t;t=Jl();var n=t.queue,i=n.dispatch;return a!==t.memoizedState&&(el.flags|=2048,sn(9,{destroy:void 0},cy.bind(null,n,a),null)),[e,i,l]}function cy(l,t){l.action=t}function xm(l){var t=Jl(),a=Nl;if(a!==null)return x1(t,a,l);Jl(),t=t.memoizedState,a=Jl();var e=a.queue.dispatch;return a.memoizedState=l,[t,e,!1]}function sn(l,t,a,e){return l={tag:l,create:a,deps:e,inst:t,next:null},t=el.updateQueue,t===null&&(t=Ru(),el.updateQueue=t),a=t.lastEffect,a===null?t.lastEffect=l.next=l:(e=a.next,a.next=l,l.next=e,t.lastEffect=l),l}function A1(){return Jl().memoizedState}function fu(l,t,a,e){var n=pt();el.flags|=l,n.memoizedState=sn(1|t,{destroy:void 0},a,e===void 0?null:e)}function Pu(l,t,a,e){var n=Jl();e=e===void 0?null:e;var i=n.memoizedState.inst;Nl!==null&&e!==null&&Oc(e,Nl.memoizedState.deps)?n.memoizedState=sn(t,i,a,e):(el.flags|=l,n.memoizedState=sn(1|t,i,a,e))}function Am(l,t){fu(8390656,8,l,t)}function Xc(l,t){Pu(2048,8,l,t)}function oy(l){el.flags|=4;var t=el.updateQueue;if(t===null)t=Ru(),el.updateQueue=t,t.events=[l];else{var a=t.events;a===null?t.events=[l]:a.push(l)}}function N1(l){var t=Jl().memoizedState;return oy({ref:t,nextImpl:l}),function(){if((bl&2)!==0)throw Error(_(440));return t.impl.apply(void 0,arguments)}}function _1(l,t){return Pu(4,2,l,t)}function D1(l,t){return Pu(4,4,l,t)}function O1(l,t){if(typeof t=="function"){l=l();var a=t(l);return function(){typeof a=="function"?a():t(null)}}if(t!=null)return l=l(),t.current=l,function(){t.current=null}}function U1(l,t,a){a=a!=null?a.concat([l]):null,Pu(4,4,O1.bind(null,t,l),a)}function Gc(){}function C1(l,t){var a=Jl();t=t===void 0?null:t;var e=a.memoizedState;return t!==null&&Oc(t,e[1])?e[0]:(a.memoizedState=[l,t],l)}function H1(l,t){var a=Jl();t=t===void 0?null:t;var e=a.memoizedState;if(t!==null&&Oc(t,e[1]))return e[0];if(e=l(),ve){Xa(!0);try{l()}finally{Xa(!1)}}return a.memoizedState=[e,t],e}function jc(l,t,a){return a===void 0||(Ta&1073741824)!==0&&(rl&261930)===0?l.memoizedState=t:(l.memoizedState=a,l=Mr(),el.lanes|=l,le|=l,a)}function B1(l,t,a,e){return Bt(a,t)?a:fn.current!==null?(l=jc(l,a,e),Bt(l,t)||(Wl=!0),l):(Ta&42)===0||(Ta&1073741824)!==0&&(rl&261930)===0?(Wl=!0,l.memoizedState=a):(l=Mr(),el.lanes|=l,le|=l,t)}function Y1(l,t,a,e,n){var i=gl.p;gl.p=i!==0&&8>i?i:8;var u=P.T,s={};P.T=s,Qc(l,!1,t,a);try{var c=n(),d=P.S;if(d!==null&&d(s,c),c!==null&&typeof c=="object"&&typeof c.then=="function"){var v=iy(c,e);Fn(l,t,v,Ht(l))}else Fn(l,t,e,Ht(l))}catch(M){Fn(l,t,{then:function(){},status:"rejected",reason:M},Ht())}finally{gl.p=i,u!==null&&s.types!==null&&(u.types=s.types),P.T=u}}function my(){}function Qs(l,t,a,e){if(l.tag!==5)throw Error(_(476));var n=q1(l).queue;Y1(l,n,t,ce,a===null?my:function(){return X1(l),a(e)})}function q1(l){var t=l.memoizedState;if(t!==null)return t;t={memoizedState:ce,baseState:ce,baseQueue:null,queue:{pending:null,lanes:0,dispatch:null,lastRenderedReducer:za,lastRenderedState:ce},next:null};var a={};return t.next={memoizedState:a,baseState:a,baseQueue:null,queue:{pending:null,lanes:0,dispatch:null,lastRenderedReducer:za,lastRenderedState:a},next:null},l.memoizedState=t,l=l.alternate,l!==null&&(l.memoizedState=t),t}function X1(l){var t=q1(l);t.next===null&&(t=l.alternate.memoizedState),Fn(l,t.next.queue,{},Ht())}function kc(){return st(mi)}function G1(){return Jl().memoizedState}function j1(){return Jl().memoizedState}function ry(l){for(var t=l.return;t!==null;){switch(t.tag){case 24:case 3:var a=Ht();l=Va(a);var e=Ka(t,l,a);e!==null&&(St(e,t,a),Kn(e,t,a)),t={cache:xc()},l.payload=t;return}t=t.return}}function dy(l,t,a){var e=Ht();a={lane:e,revertLane:0,gesture:null,action:a,hasEagerState:!1,eagerState:null,next:null},lf(l)?Q1(t,a):(a=Mc(l,t,a,e),a!==null&&(St(a,l,e),Z1(a,t,e)))}function k1(l,t,a){var e=Ht();Fn(l,t,a,e)}function Fn(l,t,a,e){var n={lane:e,revertLane:0,gesture:null,action:a,hasEagerState:!1,eagerState:null,next:null};if(lf(l))Q1(t,n);else{var i=l.alternate;if(l.lanes===0&&(i===null||i.lanes===0)&&(i=t.lastRenderedReducer,i!==null))try{var u=t.lastRenderedState,s=i(u,a);if(n.hasEagerState=!0,n.eagerState=s,Bt(s,u))return $u(l,t,n,0),Dl===null&&Fu(),!1}catch{}if(a=Mc(l,t,n,e),a!==null)return St(a,l,e),Z1(a,t,e),!0}return!1}function Qc(l,t,a,e){if(e={lane:2,revertLane:Wc(),gesture:null,action:e,hasEagerState:!1,eagerState:null,next:null},lf(l)){if(t)throw Error(_(479))}else t=Mc(l,a,e,2),t!==null&&St(t,l,2)}function lf(l){var t=l.alternate;return l===el||t!==null&&t===el}function Q1(l,t){ln=Nu=!0;var a=l.pending;a===null?t.next=t:(t.next=a.next,a.next=t),l.pending=t}function Z1(l,t,a){if((a&4194048)!==0){var e=t.lanes;e&=l.pendingLanes,a|=e,t.lanes=a,N0(l,a)}}var si={readContext:st,use:Iu,useCallback:Zl,useContext:Zl,useEffect:Zl,useImperativeHandle:Zl,useLayoutEffect:Zl,useInsertionEffect:Zl,useMemo:Zl,useReducer:Zl,useRef:Zl,useState:Zl,useDebugValue:Zl,useDeferredValue:Zl,useTransition:Zl,useSyncExternalStore:Zl,useId:Zl,useHostTransitionStatus:Zl,useFormState:Zl,useActionState:Zl,useOptimistic:Zl,useMemoCache:Zl,useCacheRefresh:Zl};si.useEffectEvent=Zl;var L1={readContext:st,use:Iu,useCallback:function(l,t){return pt().memoizedState=[l,t===void 0?null:t],l},useContext:st,useEffect:Am,useImperativeHandle:function(l,t,a){a=a!=null?a.concat([l]):null,fu(4194308,4,O1.bind(null,t,l),a)},useLayoutEffect:function(l,t){return fu(4194308,4,l,t)},useInsertionEffect:function(l,t){fu(4,2,l,t)},useMemo:function(l,t){var a=pt();t=t===void 0?null:t;var e=l();if(ve){Xa(!0);try{l()}finally{Xa(!1)}}return a.memoizedState=[e,t],e},useReducer:function(l,t,a){var e=pt();if(a!==void 0){var n=a(t);if(ve){Xa(!0);try{a(t)}finally{Xa(!1)}}}else n=t;return e.memoizedState=e.baseState=n,l={pending:null,lanes:0,dispatch:null,lastRenderedReducer:l,lastRenderedState:n},e.queue=l,l=l.dispatch=dy.bind(null,el,l),[e.memoizedState,l]},useRef:function(l){var t=pt();return l={current:l},t.memoizedState=l},useState:function(l){l=js(l);var t=l.queue,a=k1.bind(null,el,t);return t.dispatch=a,[l.memoizedState,a]},useDebugValue:Gc,useDeferredValue:function(l,t){var a=pt();return jc(a,l,t)},useTransition:function(){var l=js(!1);return l=Y1.bind(null,el,l.queue,!0,!1),pt().memoizedState=l,[!1,l]},useSyncExternalStore:function(l,t,a){var e=el,n=pt();if(dl){if(a===void 0)throw Error(_(407));a=a()}else{if(a=t(),Dl===null)throw Error(_(349));(rl&127)!==0||h1(e,t,a)}n.memoizedState=a;var i={value:a,getSnapshot:t};return n.queue=i,Am(b1.bind(null,e,i,l),[l]),e.flags|=2048,sn(9,{destroy:void 0},v1.bind(null,e,i,a,t),null),a},useId:function(){var l=pt(),t=Dl.identifierPrefix;if(dl){var a=la,e=Pt;a=(e&~(1<<32-Ct(e)-1)).toString(32)+a,t="_"+t+"R_"+a,a=_u++,0<a&&(t+="H"+a.toString(32)),t+="_"}else a=uy++,t="_"+t+"r_"+a.toString(32)+"_";return l.memoizedState=t},useHostTransitionStatus:kc,useFormState:zm,useActionState:zm,useOptimistic:function(l){var t=pt();t.memoizedState=t.baseState=l;var a={pending:null,lanes:0,dispatch:null,lastRenderedReducer:null,lastRenderedState:null};return t.queue=a,t=Qc.bind(null,el,!0,a),a.dispatch=t,[l,t]},useMemoCache:Yc,useCacheRefresh:function(){return pt().memoizedState=ry.bind(null,el)},useEffectEvent:function(l){var t=pt(),a={impl:l};return t.memoizedState=a,function(){if((bl&2)!==0)throw Error(_(440));return a.impl.apply(void 0,arguments)}}},Zc={readContext:st,use:Iu,useCallback:C1,useContext:st,useEffect:Xc,useImperativeHandle:U1,useInsertionEffect:_1,useLayoutEffect:D1,useMemo:H1,useReducer:uu,useRef:A1,useState:function(){return uu(za)},useDebugValue:Gc,useDeferredValue:function(l,t){var a=Jl();return B1(a,Nl.memoizedState,l,t)},useTransition:function(){var l=uu(za)[0],t=Jl().memoizedState;return[typeof l=="boolean"?l:Mi(l),t]},useSyncExternalStore:y1,useId:G1,useHostTransitionStatus:kc,useFormState:Em,useActionState:Em,useOptimistic:function(l,t){var a=Jl();return M1(a,Nl,l,t)},useMemoCache:Yc,useCacheRefresh:j1};Zc.useEffectEvent=N1;var V1={readContext:st,use:Iu,useCallback:C1,useContext:st,useEffect:Xc,useImperativeHandle:U1,useInsertionEffect:_1,useLayoutEffect:D1,useMemo:H1,useReducer:$f,useRef:A1,useState:function(){return $f(za)},useDebugValue:Gc,useDeferredValue:function(l,t){var a=Jl();return Nl===null?jc(a,l,t):B1(a,Nl.memoizedState,l,t)},useTransition:function(){var l=$f(za)[0],t=Jl().memoizedState;return[typeof l=="boolean"?l:Mi(l),t]},useSyncExternalStore:y1,useId:G1,useHostTransitionStatus:kc,useFormState:xm,useActionState:xm,useOptimistic:function(l,t){var a=Jl();return Nl!==null?M1(a,Nl,l,t):(a.baseState=l,[l,a.queue.dispatch])},useMemoCache:Yc,useCacheRefresh:j1};V1.useEffectEvent=N1;function Wf(l,t,a,e){t=l.memoizedState,a=a(e,t),a=a==null?t:ql({},t,a),l.memoizedState=a,l.lanes===0&&(l.updateQueue.baseState=a)}var Zs={enqueueSetState:function(l,t,a){l=l._reactInternals;var e=Ht(),n=Va(e);n.payload=t,a!=null&&(n.callback=a),t=Ka(l,n,e),t!==null&&(St(t,l,e),Kn(t,l,e))},enqueueReplaceState:function(l,t,a){l=l._reactInternals;var e=Ht(),n=Va(e);n.tag=1,n.payload=t,a!=null&&(n.callback=a),t=Ka(l,n,e),t!==null&&(St(t,l,e),Kn(t,l,e))},enqueueForceUpdate:function(l,t){l=l._reactInternals;var a=Ht(),e=Va(a);e.tag=2,t!=null&&(e.callback=t),t=Ka(l,e,a),t!==null&&(St(t,l,a),Kn(t,l,a))}};function Nm(l,t,a,e,n,i,u){return l=l.stateNode,typeof l.shouldComponentUpdate=="function"?l.shouldComponentUpdate(e,i,u):t.prototype&&t.prototype.isPureReactComponent?!ei(a,e)||!ei(n,i):!0}function _m(l,t,a,e){l=t.state,typeof t.componentWillReceiveProps=="function"&&t.componentWillReceiveProps(a,e),typeof t.UNSAFE_componentWillReceiveProps=="function"&&t.UNSAFE_componentWillReceiveProps(a,e),t.state!==l&&Zs.enqueueReplaceState(t,t.state,null)}function be(l,t){var a=t;if("ref"in t){a={};for(var e in t)e!=="ref"&&(a[e]=t[e])}if(l=l.defaultProps){a===t&&(a=ql({},a));for(var n in l)a[n]===void 0&&(a[n]=l[n])}return a}function K1(l){Su(l)}function J1(l){console.error(l)}function w1(l){Su(l)}function Du(l,t){try{var a=l.onUncaughtError;a(t.value,{componentStack:t.stack})}catch(e){setTimeout(function(){throw e})}}function Dm(l,t,a){try{var e=l.onCaughtError;e(a.value,{componentStack:a.stack,errorBoundary:t.tag===1?t.stateNode:null})}catch(n){setTimeout(function(){throw n})}}function Ls(l,t,a){return a=Va(a),a.tag=3,a.payload={element:null},a.callback=function(){Du(l,t)},a}function F1(l){return l=Va(l),l.tag=3,l}function $1(l,t,a,e){var n=a.type.getDerivedStateFromError;if(typeof n=="function"){var i=e.value;l.payload=function(){return n(i)},l.callback=function(){Dm(t,a,e)}}var u=a.stateNode;u!==null&&typeof u.componentDidCatch=="function"&&(l.callback=function(){Dm(t,a,e),typeof n!="function"&&(Ja===null?Ja=new Set([this]):Ja.add(this));var s=e.stack;this.componentDidCatch(e.value,{componentStack:s!==null?s:""})})}function py(l,t,a,e,n){if(a.flags|=32768,e!==null&&typeof e=="object"&&typeof e.then=="function"){if(t=a.alternate,t!==null&&hn(t,a,n,!0),a=Yt.current,a!==null){switch(a.tag){case 31:case 13:return Vt===null?Bu():a.alternate===null&&Ll===0&&(Ll=3),a.flags&=-257,a.flags|=65536,a.lanes=n,e===Eu?a.flags|=16384:(t=a.updateQueue,t===null?a.updateQueue=new Set([e]):t.add(e),fs(l,e,n)),!1;case 22:return a.flags|=65536,e===Eu?a.flags|=16384:(t=a.updateQueue,t===null?(t={transitions:null,markerInstances:null,retryQueue:new Set([e])},a.updateQueue=t):(a=t.retryQueue,a===null?t.retryQueue=new Set([e]):a.add(e)),fs(l,e,n)),!1}throw Error(_(435,a.tag))}return fs(l,e,n),Bu(),!1}if(dl)return t=Yt.current,t!==null?((t.flags&65536)===0&&(t.flags|=256),t.flags|=65536,t.lanes=n,e!==Os&&(l=Error(_(422),{cause:e}),ii(Zt(l,a)))):(e!==Os&&(t=Error(_(423),{cause:e}),ii(Zt(t,a))),l=l.current.alternate,l.flags|=65536,n&=-n,l.lanes|=n,e=Zt(e,a),n=Ls(l.stateNode,e,n),Ff(l,n),Ll!==4&&(Ll=2)),!1;var i=Error(_(520),{cause:e});if(i=Zt(i,a),Rn===null?Rn=[i]:Rn.push(i),Ll!==4&&(Ll=2),t===null)return!0;e=Zt(e,a),a=t;do{switch(a.tag){case 3:return a.flags|=65536,l=n&-n,a.lanes|=l,l=Ls(a.stateNode,e,l),Ff(a,l),!1;case 1:if(t=a.type,i=a.stateNode,(a.flags&128)===0&&(typeof t.getDerivedStateFromError=="function"||i!==null&&typeof i.componentDidCatch=="function"&&(Ja===null||!Ja.has(i))))return a.flags|=65536,n&=-n,a.lanes|=n,n=F1(n),$1(n,l,a,e),Ff(a,n),!1}a=a.return}while(a!==null);return!1}var Lc=Error(_(461)),Wl=!1;function it(l,t,a,e){t.child=l===null?c1(t,null,a,e):he(t,l.child,a,e)}function Om(l,t,a,e,n){a=a.render;var i=t.ref;if("ref"in e){var u={};for(var s in e)s!=="ref"&&(u[s]=e[s])}else u=e;return ye(t),e=Uc(l,t,a,u,i,n),s=Cc(),l!==null&&!Wl?(Hc(l,t,n),Ea(l,t,n)):(dl&&s&&zc(t),t.flags|=1,it(l,t,e,n),t.child)}function Um(l,t,a,e,n){if(l===null){var i=a.type;return typeof i=="function"&&!Tc(i)&&i.defaultProps===void 0&&a.compare===null?(t.tag=15,t.type=i,W1(l,t,i,e,n)):(l=nu(a.type,null,e,t,t.mode,n),l.ref=t.ref,l.return=t,t.child=l)}if(i=l.child,!Vc(l,n)){var u=i.memoizedProps;if(a=a.compare,a=a!==null?a:ei,a(u,e)&&l.ref===t.ref)return Ea(l,t,n)}return t.flags|=1,l=ba(i,e),l.ref=t.ref,l.return=t,t.child=l}function W1(l,t,a,e,n){if(l!==null){var i=l.memoizedProps;if(ei(i,e)&&l.ref===t.ref)if(Wl=!1,t.pendingProps=e=i,Vc(l,n))(l.flags&131072)!==0&&(Wl=!0);else return t.lanes=l.lanes,Ea(l,t,n)}return Vs(l,t,a,e,n)}function R1(l,t,a,e){var n=e.children,i=l!==null?l.memoizedState:null;if(l===null&&t.stateNode===null&&(t.stateNode={_visibility:1,_pendingMarkers:null,_retryCache:null,_transitions:null}),e.mode==="hidden"){if((t.flags&128)!==0){if(i=i!==null?i.baseLanes|a:a,l!==null){for(e=t.child=l.child,n=0;e!==null;)n=n|e.lanes|e.childLanes,e=e.sibling;e=n&~i}else e=0,t.child=null;return Cm(l,t,i,a,e)}if((a&536870912)!==0)t.memoizedState={baseLanes:0,cachePool:null},l!==null&&iu(t,i!==null?i.cachePool:null),i!==null?Sm(t,i):Xs(),r1(t);else return e=t.lanes=536870912,Cm(l,t,i!==null?i.baseLanes|a:a,a,e)}else i!==null?(iu(t,i.cachePool),Sm(t,i),Ya(t),t.memoizedState=null):(l!==null&&iu(t,null),Xs(),Ya(t));return it(l,t,n,a),t.child}function jn(l,t){return l!==null&&l.tag===22||t.stateNode!==null||(t.stateNode={_visibility:1,_pendingMarkers:null,_retryCache:null,_transitions:null}),t.sibling}function Cm(l,t,a,e,n){var i=Ac();return i=i===null?null:{parent:$l._currentValue,pool:i},t.memoizedState={baseLanes:a,cachePool:i},l!==null&&iu(t,null),Xs(),r1(t),l!==null&&hn(l,t,e,!0),t.childLanes=n,null}function su(l,t){return t=Ou({mode:t.mode,children:t.children},l.mode),t.ref=l.ref,l.child=t,t.return=l,t}function Hm(l,t,a){return he(t,l.child,null,a),l=su(t,t.pendingProps),l.flags|=2,Nt(t),t.memoizedState=null,l}function yy(l,t,a){var e=t.pendingProps,n=(t.flags&128)!==0;if(t.flags&=-129,l===null){if(dl){if(e.mode==="hidden")return l=su(t,e),t.lanes=536870912,jn(null,l);if(Gs(t),(l=Yl)?(l=Lr(l,Lt),l=l!==null&&l.data==="&"?l:null,l!==null&&(t.memoizedState={dehydrated:l,treeContext:Ra!==null?{id:Pt,overflow:la}:null,retryLane:536870912,hydrationErrors:null},a=a1(l),a.return=t,t.child=a,ft=t,Yl=null)):l=null,l===null)throw Ia(t);return t.lanes=536870912,null}return su(t,e)}var i=l.memoizedState;if(i!==null){var u=i.dehydrated;if(Gs(t),n)if(t.flags&256)t.flags&=-257,t=Hm(l,t,a);else if(t.memoizedState!==null)t.child=l.child,t.flags|=128,t=null;else throw Error(_(558));else if(Wl||hn(l,t,a,!1),n=(a&l.childLanes)!==0,Wl||n){if(e=Dl,e!==null&&(u=_0(e,a),u!==0&&u!==i.retryLane))throw i.retryLane=u,Te(l,u),St(e,l,u),Lc;Bu(),t=Hm(l,t,a)}else l=i.treeContext,Yl=Kt(u.nextSibling),ft=t,dl=!0,La=null,Lt=!1,l!==null&&n1(t,l),t=su(t,e),t.flags|=4096;return t}return l=ba(l.child,{mode:e.mode,children:e.children}),l.ref=t.ref,t.child=l,l.return=t,l}function cu(l,t){var a=t.ref;if(a===null)l!==null&&l.ref!==null&&(t.flags|=4194816);else{if(typeof a!="function"&&typeof a!="object")throw Error(_(284));(l===null||l.ref!==a)&&(t.flags|=4194816)}}function Vs(l,t,a,e,n){return ye(t),a=Uc(l,t,a,e,void 0,n),e=Cc(),l!==null&&!Wl?(Hc(l,t,n),Ea(l,t,n)):(dl&&e&&zc(t),t.flags|=1,it(l,t,a,n),t.child)}function Bm(l,t,a,e,n,i){return ye(t),t.updateQueue=null,a=p1(t,e,a,n),d1(l),e=Cc(),l!==null&&!Wl?(Hc(l,t,i),Ea(l,t,i)):(dl&&e&&zc(t),t.flags|=1,it(l,t,a,i),t.child)}function Ym(l,t,a,e,n){if(ye(t),t.stateNode===null){var i=Ke,u=a.contextType;typeof u=="object"&&u!==null&&(i=st(u)),i=new a(e,i),t.memoizedState=i.state!==null&&i.state!==void 0?i.state:null,i.updater=Zs,t.stateNode=i,i._reactInternals=t,i=t.stateNode,i.props=e,i.state=t.memoizedState,i.refs={},_c(t),u=a.contextType,i.context=typeof u=="object"&&u!==null?st(u):Ke,i.state=t.memoizedState,u=a.getDerivedStateFromProps,typeof u=="function"&&(Wf(t,a,u,e),i.state=t.memoizedState),typeof a.getDerivedStateFromProps=="function"||typeof i.getSnapshotBeforeUpdate=="function"||typeof i.UNSAFE_componentWillMount!="function"&&typeof i.componentWillMount!="function"||(u=i.state,typeof i.componentWillMount=="function"&&i.componentWillMount(),typeof i.UNSAFE_componentWillMount=="function"&&i.UNSAFE_componentWillMount(),u!==i.state&&Zs.enqueueReplaceState(i,i.state,null),wn(t,e,i,n),Jn(),i.state=t.memoizedState),typeof i.componentDidMount=="function"&&(t.flags|=4194308),e=!0}else if(l===null){i=t.stateNode;var s=t.memoizedProps,c=be(a,s);i.props=c;var d=i.context,v=a.contextType;u=Ke,typeof v=="object"&&v!==null&&(u=st(v));var M=a.getDerivedStateFromProps;v=typeof M=="function"||typeof i.getSnapshotBeforeUpdate=="function",s=t.pendingProps!==s,v||typeof i.UNSAFE_componentWillReceiveProps!="function"&&typeof i.componentWillReceiveProps!="function"||(s||d!==u)&&_m(t,i,e,u),Ca=!1;var r=t.memoizedState;i.state=r,wn(t,e,i,n),Jn(),d=t.memoizedState,s||r!==d||Ca?(typeof M=="function"&&(Wf(t,a,M,e),d=t.memoizedState),(c=Ca||Nm(t,a,c,e,r,d,u))?(v||typeof i.UNSAFE_componentWillMount!="function"&&typeof i.componentWillMount!="function"||(typeof i.componentWillMount=="function"&&i.componentWillMount(),typeof i.UNSAFE_componentWillMount=="function"&&i.UNSAFE_componentWillMount()),typeof i.componentDidMount=="function"&&(t.flags|=4194308)):(typeof i.componentDidMount=="function"&&(t.flags|=4194308),t.memoizedProps=e,t.memoizedState=d),i.props=e,i.state=d,i.context=u,e=c):(typeof i.componentDidMount=="function"&&(t.flags|=4194308),e=!1)}else{i=t.stateNode,Ys(l,t),u=t.memoizedProps,v=be(a,u),i.props=v,M=t.pendingProps,r=i.context,d=a.contextType,c=Ke,typeof d=="object"&&d!==null&&(c=st(d)),s=a.getDerivedStateFromProps,(d=typeof s=="function"||typeof i.getSnapshotBeforeUpdate=="function")||typeof i.UNSAFE_componentWillReceiveProps!="function"&&typeof i.componentWillReceiveProps!="function"||(u!==M||r!==c)&&_m(t,i,e,c),Ca=!1,r=t.memoizedState,i.state=r,wn(t,e,i,n),Jn();var h=t.memoizedState;u!==M||r!==h||Ca||l!==null&&l.dependencies!==null&&zu(l.dependencies)?(typeof s=="function"&&(Wf(t,a,s,e),h=t.memoizedState),(v=Ca||Nm(t,a,v,e,r,h,c)||l!==null&&l.dependencies!==null&&zu(l.dependencies))?(d||typeof i.UNSAFE_componentWillUpdate!="function"&&typeof i.componentWillUpdate!="function"||(typeof i.componentWillUpdate=="function"&&i.componentWillUpdate(e,h,c),typeof i.UNSAFE_componentWillUpdate=="function"&&i.UNSAFE_componentWillUpdate(e,h,c)),typeof i.componentDidUpdate=="function"&&(t.flags|=4),typeof i.getSnapshotBeforeUpdate=="function"&&(t.flags|=1024)):(typeof i.componentDidUpdate!="function"||u===l.memoizedProps&&r===l.memoizedState||(t.flags|=4),typeof i.getSnapshotBeforeUpdate!="function"||u===l.memoizedProps&&r===l.memoizedState||(t.flags|=1024),t.memoizedProps=e,t.memoizedState=h),i.props=e,i.state=h,i.context=c,e=v):(typeof i.componentDidUpdate!="function"||u===l.memoizedProps&&r===l.memoizedState||(t.flags|=4),typeof i.getSnapshotBeforeUpdate!="function"||u===l.memoizedProps&&r===l.memoizedState||(t.flags|=1024),e=!1)}return i=e,cu(l,t),e=(t.flags&128)!==0,i||e?(i=t.stateNode,a=e&&typeof a.getDerivedStateFromError!="function"?null:i.render(),t.flags|=1,l!==null&&e?(t.child=he(t,l.child,null,n),t.child=he(t,null,a,n)):it(l,t,a,n),t.memoizedState=i.state,l=t.child):l=Ea(l,t,n),l}function qm(l,t,a,e){return pe(),t.flags|=256,it(l,t,a,e),t.child}var Rf={dehydrated:null,treeContext:null,retryLane:0,hydrationErrors:null};function If(l){return{baseLanes:l,cachePool:u1()}}function Pf(l,t,a){return l=l!==null?l.childLanes&~a:0,t&&(l|=Dt),l}function I1(l,t,a){var e=t.pendingProps,n=!1,i=(t.flags&128)!==0,u;if((u=i)||(u=l!==null&&l.memoizedState===null?!1:(Kl.current&2)!==0),u&&(n=!0,t.flags&=-129),u=(t.flags&32)!==0,t.flags&=-33,l===null){if(dl){if(n?Ba(t):Ya(t),(l=Yl)?(l=Lr(l,Lt),l=l!==null&&l.data!=="&"?l:null,l!==null&&(t.memoizedState={dehydrated:l,treeContext:Ra!==null?{id:Pt,overflow:la}:null,retryLane:536870912,hydrationErrors:null},a=a1(l),a.return=t,t.child=a,ft=t,Yl=null)):l=null,l===null)throw Ia(t);return nc(l)?t.lanes=32:t.lanes=536870912,null}var s=e.children;return e=e.fallback,n?(Ya(t),n=t.mode,s=Ou({mode:"hidden",children:s},n),e=oe(e,n,a,null),s.return=t,e.return=t,s.sibling=e,t.child=s,e=t.child,e.memoizedState=If(a),e.childLanes=Pf(l,u,a),t.memoizedState=Rf,jn(null,e)):(Ba(t),Ks(t,s))}var c=l.memoizedState;if(c!==null&&(s=c.dehydrated,s!==null)){if(i)t.flags&256?(Ba(t),t.flags&=-257,t=ls(l,t,a)):t.memoizedState!==null?(Ya(t),t.child=l.child,t.flags|=128,t=null):(Ya(t),s=e.fallback,n=t.mode,e=Ou({mode:"visible",children:e.children},n),s=oe(s,n,a,null),s.flags|=2,e.return=t,s.return=t,e.sibling=s,t.child=e,he(t,l.child,null,a),e=t.child,e.memoizedState=If(a),e.childLanes=Pf(l,u,a),t.memoizedState=Rf,t=jn(null,e));else if(Ba(t),nc(s)){if(u=s.nextSibling&&s.nextSibling.dataset,u)var d=u.dgst;u=d,e=Error(_(419)),e.stack="",e.digest=u,ii({value:e,source:null,stack:null}),t=ls(l,t,a)}else if(Wl||hn(l,t,a,!1),u=(a&l.childLanes)!==0,Wl||u){if(u=Dl,u!==null&&(e=_0(u,a),e!==0&&e!==c.retryLane))throw c.retryLane=e,Te(l,e),St(u,l,e),Lc;ec(s)||Bu(),t=ls(l,t,a)}else ec(s)?(t.flags|=192,t.child=l.child,t=null):(l=c.treeContext,Yl=Kt(s.nextSibling),ft=t,dl=!0,La=null,Lt=!1,l!==null&&n1(t,l),t=Ks(t,e.children),t.flags|=4096);return t}return n?(Ya(t),s=e.fallback,n=t.mode,c=l.child,d=c.sibling,e=ba(c,{mode:"hidden",children:e.children}),e.subtreeFlags=c.subtreeFlags&65011712,d!==null?s=ba(d,s):(s=oe(s,n,a,null),s.flags|=2),s.return=t,e.return=t,e.sibling=s,t.child=e,jn(null,e),e=t.child,s=l.child.memoizedState,s===null?s=If(a):(n=s.cachePool,n!==null?(c=$l._currentValue,n=n.parent!==c?{parent:c,pool:c}:n):n=u1(),s={baseLanes:s.baseLanes|a,cachePool:n}),e.memoizedState=s,e.childLanes=Pf(l,u,a),t.memoizedState=Rf,jn(l.child,e)):(Ba(t),a=l.child,l=a.sibling,a=ba(a,{mode:"visible",children:e.children}),a.return=t,a.sibling=null,l!==null&&(u=t.deletions,u===null?(t.deletions=[l],t.flags|=16):u.push(l)),t.child=a,t.memoizedState=null,a)}function Ks(l,t){return t=Ou({mode:"visible",children:t},l.mode),t.return=l,l.child=t}function Ou(l,t){return l=_t(22,l,null,t),l.lanes=0,l}function ls(l,t,a){return he(t,l.child,null,a),l=Ks(t,t.pendingProps.children),l.flags|=2,t.memoizedState=null,l}function Xm(l,t,a){l.lanes|=t;var e=l.alternate;e!==null&&(e.lanes|=t),Cs(l.return,t,a)}function ts(l,t,a,e,n,i){var u=l.memoizedState;u===null?l.memoizedState={isBackwards:t,rendering:null,renderingStartTime:0,last:e,tail:a,tailMode:n,treeForkCount:i}:(u.isBackwards=t,u.rendering=null,u.renderingStartTime=0,u.last=e,u.tail=a,u.tailMode=n,u.treeForkCount=i)}function P1(l,t,a){var e=t.pendingProps,n=e.revealOrder,i=e.tail;e=e.children;var u=Kl.current,s=(u&2)!==0;if(s?(u=u&1|2,t.flags|=128):u&=1,Ul(Kl,u),it(l,t,e,a),e=dl?ni:0,!s&&l!==null&&(l.flags&128)!==0)l:for(l=t.child;l!==null;){if(l.tag===13)l.memoizedState!==null&&Xm(l,a,t);else if(l.tag===19)Xm(l,a,t);else if(l.child!==null){l.child.return=l,l=l.child;continue}if(l===t)break l;for(;l.sibling===null;){if(l.return===null||l.return===t)break l;l=l.return}l.sibling.return=l.return,l=l.sibling}switch(n){case"forwards":for(a=t.child,n=null;a!==null;)l=a.alternate,l!==null&&Au(l)===null&&(n=a),a=a.sibling;a=n,a===null?(n=t.child,t.child=null):(n=a.sibling,a.sibling=null),ts(t,!1,n,a,i,e);break;case"backwards":case"unstable_legacy-backwards":for(a=null,n=t.child,t.child=null;n!==null;){if(l=n.alternate,l!==null&&Au(l)===null){t.child=n;break}l=n.sibling,n.sibling=a,a=n,n=l}ts(t,!0,a,null,i,e);break;case"together":ts(t,!1,null,null,void 0,e);break;default:t.memoizedState=null}return t.child}function Ea(l,t,a){if(l!==null&&(t.dependencies=l.dependencies),le|=t.lanes,(a&t.childLanes)===0)if(l!==null){if(hn(l,t,a,!1),(a&t.childLanes)===0)return null}else return null;if(l!==null&&t.child!==l.child)throw Error(_(153));if(t.child!==null){for(l=t.child,a=ba(l,l.pendingProps),t.child=a,a.return=t;l.sibling!==null;)l=l.sibling,a=a.sibling=ba(l,l.pendingProps),a.return=t;a.sibling=null}return t.child}function Vc(l,t){return(l.lanes&t)!==0?!0:(l=l.dependencies,!!(l!==null&&zu(l)))}function hy(l,t,a){switch(t.tag){case 3:hu(t,t.stateNode.containerInfo),Ha(t,$l,l.memoizedState.cache),pe();break;case 27:case 5:gs(t);break;case 4:hu(t,t.stateNode.containerInfo);break;case 10:Ha(t,t.type,t.memoizedProps.value);break;case 31:if(t.memoizedState!==null)return t.flags|=128,Gs(t),null;break;case 13:var e=t.memoizedState;if(e!==null)return e.dehydrated!==null?(Ba(t),t.flags|=128,null):(a&t.child.childLanes)!==0?I1(l,t,a):(Ba(t),l=Ea(l,t,a),l!==null?l.sibling:null);Ba(t);break;case 19:var n=(l.flags&128)!==0;if(e=(a&t.childLanes)!==0,e||(hn(l,t,a,!1),e=(a&t.childLanes)!==0),n){if(e)return P1(l,t,a);t.flags|=128}if(n=t.memoizedState,n!==null&&(n.rendering=null,n.tail=null,n.lastEffect=null),Ul(Kl,Kl.current),e)break;return null;case 22:return t.lanes=0,R1(l,t,a,t.pendingProps);case 24:Ha(t,$l,l.memoizedState.cache)}return Ea(l,t,a)}function lr(l,t,a){if(l!==null)if(l.memoizedProps!==t.pendingProps)Wl=!0;else{if(!Vc(l,a)&&(t.flags&128)===0)return Wl=!1,hy(l,t,a);Wl=(l.flags&131072)!==0}else Wl=!1,dl&&(t.flags&1048576)!==0&&e1(t,ni,t.index);switch(t.lanes=0,t.tag){case 16:l:{var e=t.pendingProps;if(l=fe(t.elementType),t.type=l,typeof l=="function")Tc(l)?(e=be(l,e),t.tag=1,t=Ym(null,t,l,e,a)):(t.tag=0,t=Vs(null,t,l,e,a));else{if(l!=null){var n=l.$$typeof;if(n===sc){t.tag=11,t=Om(null,t,l,e,a);break l}else if(n===cc){t.tag=14,t=Um(null,t,l,e,a);break l}}throw t=vs(l)||l,Error(_(306,t,""))}}return t;case 0:return Vs(l,t,t.type,t.pendingProps,a);case 1:return e=t.type,n=be(e,t.pendingProps),Ym(l,t,e,n,a);case 3:l:{if(hu(t,t.stateNode.containerInfo),l===null)throw Error(_(387));e=t.pendingProps;var i=t.memoizedState;n=i.element,Ys(l,t),wn(t,e,null,a);var u=t.memoizedState;if(e=u.cache,Ha(t,$l,e),e!==i.cache&&Hs(t,[$l],a,!0),Jn(),e=u.element,i.isDehydrated)if(i={element:e,isDehydrated:!1,cache:u.cache},t.updateQueue.baseState=i,t.memoizedState=i,t.flags&256){t=qm(l,t,e,a);break l}else if(e!==n){n=Zt(Error(_(424)),t),ii(n),t=qm(l,t,e,a);break l}else for(l=t.stateNode.containerInfo,l.nodeType===9?l=l.body:l=l.nodeName==="HTML"?l.ownerDocument.body:l,Yl=Kt(l.firstChild),ft=t,dl=!0,La=null,Lt=!0,a=c1(t,null,e,a),t.child=a;a;)a.flags=a.flags&-3|4096,a=a.sibling;else{if(pe(),e===n){t=Ea(l,t,a);break l}it(l,t,e,a)}t=t.child}return t;case 26:return cu(l,t),l===null?(a=i0(t.type,null,t.pendingProps,null))?t.memoizedState=a:dl||(a=t.type,l=t.pendingProps,e=Gu(Za.current).createElement(a),e[ut]=t,e[Mt]=l,ct(e,a,l),et(e),t.stateNode=e):t.memoizedState=i0(t.type,l.memoizedProps,t.pendingProps,l.memoizedState),null;case 27:return gs(t),l===null&&dl&&(e=t.stateNode=Vr(t.type,t.pendingProps,Za.current),ft=t,Lt=!0,n=Yl,ae(t.type)?(ic=n,Yl=Kt(e.firstChild)):Yl=n),it(l,t,t.pendingProps.children,a),cu(l,t),l===null&&(t.flags|=4194304),t.child;case 5:return l===null&&dl&&((n=e=Yl)&&(e=Vy(e,t.type,t.pendingProps,Lt),e!==null?(t.stateNode=e,ft=t,Yl=Kt(e.firstChild),Lt=!1,n=!0):n=!1),n||Ia(t)),gs(t),n=t.type,i=t.pendingProps,u=l!==null?l.memoizedProps:null,e=i.children,tc(n,i)?e=null:u!==null&&tc(n,u)&&(t.flags|=32),t.memoizedState!==null&&(n=Uc(l,t,fy,null,null,a),mi._currentValue=n),cu(l,t),it(l,t,e,a),t.child;case 6:return l===null&&dl&&((l=a=Yl)&&(a=Ky(a,t.pendingProps,Lt),a!==null?(t.stateNode=a,ft=t,Yl=null,l=!0):l=!1),l||Ia(t)),null;case 13:return I1(l,t,a);case 4:return hu(t,t.stateNode.containerInfo),e=t.pendingProps,l===null?t.child=he(t,null,e,a):it(l,t,e,a),t.child;case 11:return Om(l,t,t.type,t.pendingProps,a);case 7:return it(l,t,t.pendingProps,a),t.child;case 8:return it(l,t,t.pendingProps.children,a),t.child;case 12:return it(l,t,t.pendingProps.children,a),t.child;case 10:return e=t.pendingProps,Ha(t,t.type,e.value),it(l,t,e.children,a),t.child;case 9:return n=t.type._context,e=t.pendingProps.children,ye(t),n=st(n),e=e(n),t.flags|=1,it(l,t,e,a),t.child;case 14:return Um(l,t,t.type,t.pendingProps,a);case 15:return W1(l,t,t.type,t.pendingProps,a);case 19:return P1(l,t,a);case 31:return yy(l,t,a);case 22:return R1(l,t,a,t.pendingProps);case 24:return ye(t),e=st($l),l===null?(n=Ac(),n===null&&(n=Dl,i=xc(),n.pooledCache=i,i.refCount++,i!==null&&(n.pooledCacheLanes|=a),n=i),t.memoizedState={parent:e,cache:n},_c(t),Ha(t,$l,n)):((l.lanes&a)!==0&&(Ys(l,t),wn(t,null,null,a),Jn()),n=l.memoizedState,i=t.memoizedState,n.parent!==e?(n={parent:e,cache:e},t.memoizedState=n,t.lanes===0&&(t.memoizedState=t.updateQueue.baseState=n),Ha(t,$l,e)):(e=i.cache,Ha(t,$l,e),e!==n.cache&&Hs(t,[$l],a,!0))),it(l,t,t.pendingProps.children,a),t.child;case 29:throw t.pendingProps}throw Error(_(156,t.tag))}function ca(l){l.flags|=4}function as(l,t,a,e,n){if((t=(l.mode&32)!==0)&&(t=!1),t){if(l.flags|=16777216,(n&335544128)===n)if(l.stateNode.complete)l.flags|=8192;else if(Er())l.flags|=8192;else throw re=Eu,Nc}else l.flags&=-16777217}function Gm(l,t){if(t.type!=="stylesheet"||(t.state.loading&4)!==0)l.flags&=-16777217;else if(l.flags|=16777216,!wr(t))if(Er())l.flags|=8192;else throw re=Eu,Nc}function wi(l,t){t!==null&&(l.flags|=4),l.flags&16384&&(t=l.tag!==22?x0():536870912,l.lanes|=t,cn|=t)}function Cn(l,t){if(!dl)switch(l.tailMode){case"hidden":t=l.tail;for(var a=null;t!==null;)t.alternate!==null&&(a=t),t=t.sibling;a===null?l.tail=null:a.sibling=null;break;case"collapsed":a=l.tail;for(var e=null;a!==null;)a.alternate!==null&&(e=a),a=a.sibling;e===null?t||l.tail===null?l.tail=null:l.tail.sibling=null:e.sibling=null}}function Bl(l){var t=l.alternate!==null&&l.alternate.child===l.child,a=0,e=0;if(t)for(var n=l.child;n!==null;)a|=n.lanes|n.childLanes,e|=n.subtreeFlags&65011712,e|=n.flags&65011712,n.return=l,n=n.sibling;else for(n=l.child;n!==null;)a|=n.lanes|n.childLanes,e|=n.subtreeFlags,e|=n.flags,n.return=l,n=n.sibling;return l.subtreeFlags|=e,l.childLanes=a,t}function vy(l,t,a){var e=t.pendingProps;switch(Ec(t),t.tag){case 16:case 15:case 0:case 11:case 7:case 8:case 12:case 9:case 14:return Bl(t),null;case 1:return Bl(t),null;case 3:return a=t.stateNode,e=null,l!==null&&(e=l.memoizedState.cache),t.memoizedState.cache!==e&&(t.flags|=2048),ga($l),an(),a.pendingContext&&(a.context=a.pendingContext,a.pendingContext=null),(l===null||l.child===null)&&(He(t)?ca(t):l===null||l.memoizedState.isDehydrated&&(t.flags&256)===0||(t.flags|=1024,wf())),Bl(t),null;case 26:var n=t.type,i=t.memoizedState;return l===null?(ca(t),i!==null?(Bl(t),Gm(t,i)):(Bl(t),as(t,n,null,e,a))):i?i!==l.memoizedState?(ca(t),Bl(t),Gm(t,i)):(Bl(t),t.flags&=-16777217):(l=l.memoizedProps,l!==e&&ca(t),Bl(t),as(t,n,l,e,a)),null;case 27:if(vu(t),a=Za.current,n=t.type,l!==null&&t.stateNode!=null)l.memoizedProps!==e&&ca(t);else{if(!e){if(t.stateNode===null)throw Error(_(166));return Bl(t),null}l=aa.current,He(t)?dm(t,l):(l=Vr(n,e,a),t.stateNode=l,ca(t))}return Bl(t),null;case 5:if(vu(t),n=t.type,l!==null&&t.stateNode!=null)l.memoizedProps!==e&&ca(t);else{if(!e){if(t.stateNode===null)throw Error(_(166));return Bl(t),null}if(i=aa.current,He(t))dm(t,i);else{var u=Gu(Za.current);switch(i){case 1:i=u.createElementNS("http://www.w3.org/2000/svg",n);break;case 2:i=u.createElementNS("http://www.w3.org/1998/Math/MathML",n);break;default:switch(n){case"svg":i=u.createElementNS("http://www.w3.org/2000/svg",n);break;case"math":i=u.createElementNS("http://www.w3.org/1998/Math/MathML",n);break;case"script":i=u.createElement("div"),i.innerHTML="<script><\/script>",i=i.removeChild(i.firstChild);break;case"select":i=typeof e.is=="string"?u.createElement("select",{is:e.is}):u.createElement("select"),e.multiple?i.multiple=!0:e.size&&(i.size=e.size);break;default:i=typeof e.is=="string"?u.createElement(n,{is:e.is}):u.createElement(n)}}i[ut]=t,i[Mt]=e;l:for(u=t.child;u!==null;){if(u.tag===5||u.tag===6)i.appendChild(u.stateNode);else if(u.tag!==4&&u.tag!==27&&u.child!==null){u.child.return=u,u=u.child;continue}if(u===t)break l;for(;u.sibling===null;){if(u.return===null||u.return===t)break l;u=u.return}u.sibling.return=u.return,u=u.sibling}t.stateNode=i;l:switch(ct(i,n,e),n){case"button":case"input":case"select":case"textarea":e=!!e.autoFocus;break l;case"img":e=!0;break l;default:e=!1}e&&ca(t)}}return Bl(t),as(t,t.type,l===null?null:l.memoizedProps,t.pendingProps,a),null;case 6:if(l&&t.stateNode!=null)l.memoizedProps!==e&&ca(t);else{if(typeof e!="string"&&t.stateNode===null)throw Error(_(166));if(l=Za.current,He(t)){if(l=t.stateNode,a=t.memoizedProps,e=null,n=ft,n!==null)switch(n.tag){case 27:case 5:e=n.memoizedProps}l[ut]=t,l=!!(l.nodeValue===a||e!==null&&e.suppressHydrationWarning===!0||kr(l.nodeValue,a)),l||Ia(t,!0)}else l=Gu(l).createTextNode(e),l[ut]=t,t.stateNode=l}return Bl(t),null;case 31:if(a=t.memoizedState,l===null||l.memoizedState!==null){if(e=He(t),a!==null){if(l===null){if(!e)throw Error(_(318));if(l=t.memoizedState,l=l!==null?l.dehydrated:null,!l)throw Error(_(557));l[ut]=t}else pe(),(t.flags&128)===0&&(t.memoizedState=null),t.flags|=4;Bl(t),l=!1}else a=wf(),l!==null&&l.memoizedState!==null&&(l.memoizedState.hydrationErrors=a),l=!0;if(!l)return t.flags&256?(Nt(t),t):(Nt(t),null);if((t.flags&128)!==0)throw Error(_(558))}return Bl(t),null;case 13:if(e=t.memoizedState,l===null||l.memoizedState!==null&&l.memoizedState.dehydrated!==null){if(n=He(t),e!==null&&e.dehydrated!==null){if(l===null){if(!n)throw Error(_(318));if(n=t.memoizedState,n=n!==null?n.dehydrated:null,!n)throw Error(_(317));n[ut]=t}else pe(),(t.flags&128)===0&&(t.memoizedState=null),t.flags|=4;Bl(t),n=!1}else n=wf(),l!==null&&l.memoizedState!==null&&(l.memoizedState.hydrationErrors=n),n=!0;if(!n)return t.flags&256?(Nt(t),t):(Nt(t),null)}return Nt(t),(t.flags&128)!==0?(t.lanes=a,t):(a=e!==null,l=l!==null&&l.memoizedState!==null,a&&(e=t.child,n=null,e.alternate!==null&&e.alternate.memoizedState!==null&&e.alternate.memoizedState.cachePool!==null&&(n=e.alternate.memoizedState.cachePool.pool),i=null,e.memoizedState!==null&&e.memoizedState.cachePool!==null&&(i=e.memoizedState.cachePool.pool),i!==n&&(e.flags|=2048)),a!==l&&a&&(t.child.flags|=8192),wi(t,t.updateQueue),Bl(t),null);case 4:return an(),l===null&&Rc(t.stateNode.containerInfo),Bl(t),null;case 10:return ga(t.type),Bl(t),null;case 19:if(nt(Kl),e=t.memoizedState,e===null)return Bl(t),null;if(n=(t.flags&128)!==0,i=e.rendering,i===null)if(n)Cn(e,!1);else{if(Ll!==0||l!==null&&(l.flags&128)!==0)for(l=t.child;l!==null;){if(i=Au(l),i!==null){for(t.flags|=128,Cn(e,!1),l=i.updateQueue,t.updateQueue=l,wi(t,l),t.subtreeFlags=0,l=a,a=t.child;a!==null;)t1(a,l),a=a.sibling;return Ul(Kl,Kl.current&1|2),dl&&da(t,e.treeForkCount),t.child}l=l.sibling}e.tail!==null&&Ot()>Cu&&(t.flags|=128,n=!0,Cn(e,!1),t.lanes=4194304)}else{if(!n)if(l=Au(i),l!==null){if(t.flags|=128,n=!0,l=l.updateQueue,t.updateQueue=l,wi(t,l),Cn(e,!0),e.tail===null&&e.tailMode==="hidden"&&!i.alternate&&!dl)return Bl(t),null}else 2*Ot()-e.renderingStartTime>Cu&&a!==536870912&&(t.flags|=128,n=!0,Cn(e,!1),t.lanes=4194304);e.isBackwards?(i.sibling=t.child,t.child=i):(l=e.last,l!==null?l.sibling=i:t.child=i,e.last=i)}return e.tail!==null?(l=e.tail,e.rendering=l,e.tail=l.sibling,e.renderingStartTime=Ot(),l.sibling=null,a=Kl.current,Ul(Kl,n?a&1|2:a&1),dl&&da(t,e.treeForkCount),l):(Bl(t),null);case 22:case 23:return Nt(t),Dc(),e=t.memoizedState!==null,l!==null?l.memoizedState!==null!==e&&(t.flags|=8192):e&&(t.flags|=8192),e?(a&536870912)!==0&&(t.flags&128)===0&&(Bl(t),t.subtreeFlags&6&&(t.flags|=8192)):Bl(t),a=t.updateQueue,a!==null&&wi(t,a.retryQueue),a=null,l!==null&&l.memoizedState!==null&&l.memoizedState.cachePool!==null&&(a=l.memoizedState.cachePool.pool),e=null,t.memoizedState!==null&&t.memoizedState.cachePool!==null&&(e=t.memoizedState.cachePool.pool),e!==a&&(t.flags|=2048),l!==null&&nt(me),null;case 24:return a=null,l!==null&&(a=l.memoizedState.cache),t.memoizedState.cache!==a&&(t.flags|=2048),ga($l),Bl(t),null;case 25:return null;case 30:return null}throw Error(_(156,t.tag))}function by(l,t){switch(Ec(t),t.tag){case 1:return l=t.flags,l&65536?(t.flags=l&-65537|128,t):null;case 3:return ga($l),an(),l=t.flags,(l&65536)!==0&&(l&128)===0?(t.flags=l&-65537|128,t):null;case 26:case 27:case 5:return vu(t),null;case 31:if(t.memoizedState!==null){if(Nt(t),t.alternate===null)throw Error(_(340));pe()}return l=t.flags,l&65536?(t.flags=l&-65537|128,t):null;case 13:if(Nt(t),l=t.memoizedState,l!==null&&l.dehydrated!==null){if(t.alternate===null)throw Error(_(340));pe()}return l=t.flags,l&65536?(t.flags=l&-65537|128,t):null;case 19:return nt(Kl),null;case 4:return an(),null;case 10:return ga(t.type),null;case 22:case 23:return Nt(t),Dc(),l!==null&&nt(me),l=t.flags,l&65536?(t.flags=l&-65537|128,t):null;case 24:return ga($l),null;case 25:return null;default:return null}}function tr(l,t){switch(Ec(t),t.tag){case 3:ga($l),an();break;case 26:case 27:case 5:vu(t);break;case 4:an();break;case 31:t.memoizedState!==null&&Nt(t);break;case 13:Nt(t);break;case 19:nt(Kl);break;case 10:ga(t.type);break;case 22:case 23:Nt(t),Dc(),l!==null&&nt(me);break;case 24:ga($l)}}function Ti(l,t){try{var a=t.updateQueue,e=a!==null?a.lastEffect:null;if(e!==null){var n=e.next;a=n;do{if((a.tag&l)===l){e=void 0;var i=a.create,u=a.inst;e=i(),u.destroy=e}a=a.next}while(a!==n)}}catch(s){zl(t,t.return,s)}}function Pa(l,t,a){try{var e=t.updateQueue,n=e!==null?e.lastEffect:null;if(n!==null){var i=n.next;e=i;do{if((e.tag&l)===l){var u=e.inst,s=u.destroy;if(s!==void 0){u.destroy=void 0,n=t;var c=a,d=s;try{d()}catch(v){zl(n,c,v)}}}e=e.next}while(e!==i)}}catch(v){zl(t,t.return,v)}}function ar(l){var t=l.updateQueue;if(t!==null){var a=l.stateNode;try{m1(t,a)}catch(e){zl(l,l.return,e)}}}function er(l,t,a){a.props=be(l.type,l.memoizedProps),a.state=l.memoizedState;try{a.componentWillUnmount()}catch(e){zl(l,t,e)}}function $n(l,t){try{var a=l.ref;if(a!==null){switch(l.tag){case 26:case 27:case 5:var e=l.stateNode;break;case 30:e=l.stateNode;break;default:e=l.stateNode}typeof a=="function"?l.refCleanup=a(e):a.current=e}}catch(n){zl(l,t,n)}}function ta(l,t){var a=l.ref,e=l.refCleanup;if(a!==null)if(typeof e=="function")try{e()}catch(n){zl(l,t,n)}finally{l.refCleanup=null,l=l.alternate,l!=null&&(l.refCleanup=null)}else if(typeof a=="function")try{a(null)}catch(n){zl(l,t,n)}else a.current=null}function nr(l){var t=l.type,a=l.memoizedProps,e=l.stateNode;try{l:switch(t){case"button":case"input":case"select":case"textarea":a.autoFocus&&e.focus();break l;case"img":a.src?e.src=a.src:a.srcSet&&(e.srcset=a.srcSet)}}catch(n){zl(l,l.return,n)}}function es(l,t,a){try{var e=l.stateNode;Gy(e,l.type,a,t),e[Mt]=t}catch(n){zl(l,l.return,n)}}function ir(l){return l.tag===5||l.tag===3||l.tag===26||l.tag===27&&ae(l.type)||l.tag===4}function ns(l){l:for(;;){for(;l.sibling===null;){if(l.return===null||ir(l.return))return null;l=l.return}for(l.sibling.return=l.return,l=l.sibling;l.tag!==5&&l.tag!==6&&l.tag!==18;){if(l.tag===27&&ae(l.type)||l.flags&2||l.child===null||l.tag===4)continue l;l.child.return=l,l=l.child}if(!(l.flags&2))return l.stateNode}}function Js(l,t,a){var e=l.tag;if(e===5||e===6)l=l.stateNode,t?(a.nodeType===9?a.body:a.nodeName==="HTML"?a.ownerDocument.body:a).insertBefore(l,t):(t=a.nodeType===9?a.body:a.nodeName==="HTML"?a.ownerDocument.body:a,t.appendChild(l),a=a._reactRootContainer,a!=null||t.onclick!==null||(t.onclick=ha));else if(e!==4&&(e===27&&ae(l.type)&&(a=l.stateNode,t=null),l=l.child,l!==null))for(Js(l,t,a),l=l.sibling;l!==null;)Js(l,t,a),l=l.sibling}function Uu(l,t,a){var e=l.tag;if(e===5||e===6)l=l.stateNode,t?a.insertBefore(l,t):a.appendChild(l);else if(e!==4&&(e===27&&ae(l.type)&&(a=l.stateNode),l=l.child,l!==null))for(Uu(l,t,a),l=l.sibling;l!==null;)Uu(l,t,a),l=l.sibling}function ur(l){var t=l.stateNode,a=l.memoizedProps;try{for(var e=l.type,n=t.attributes;n.length;)t.removeAttributeNode(n[0]);ct(t,e,a),t[ut]=l,t[Mt]=a}catch(i){zl(l,l.return,i)}}var pa=!1,Fl=!1,is=!1,jm=typeof WeakSet=="function"?WeakSet:Set,at=null;function gy(l,t){if(l=l.containerInfo,Ps=Zu,l=w0(l),gc(l)){if("selectionStart"in l)var a={start:l.selectionStart,end:l.selectionEnd};else l:{a=(a=l.ownerDocument)&&a.defaultView||window;var e=a.getSelection&&a.getSelection();if(e&&e.rangeCount!==0){a=e.anchorNode;var n=e.anchorOffset,i=e.focusNode;e=e.focusOffset;try{a.nodeType,i.nodeType}catch{a=null;break l}var u=0,s=-1,c=-1,d=0,v=0,M=l,r=null;t:for(;;){for(var h;M!==a||n!==0&&M.nodeType!==3||(s=u+n),M!==i||e!==0&&M.nodeType!==3||(c=u+e),M.nodeType===3&&(u+=M.nodeValue.length),(h=M.firstChild)!==null;)r=M,M=h;for(;;){if(M===l)break t;if(r===a&&++d===n&&(s=u),r===i&&++v===e&&(c=u),(h=M.nextSibling)!==null)break;M=r,r=M.parentNode}M=h}a=s===-1||c===-1?null:{start:s,end:c}}else a=null}a=a||{start:0,end:0}}else a=null;for(lc={focusedElem:l,selectionRange:a},Zu=!1,at=t;at!==null;)if(t=at,l=t.child,(t.subtreeFlags&1028)!==0&&l!==null)l.return=t,at=l;else for(;at!==null;){switch(t=at,i=t.alternate,l=t.flags,t.tag){case 0:if((l&4)!==0&&(l=t.updateQueue,l=l!==null?l.events:null,l!==null))for(a=0;a<l.length;a++)n=l[a],n.ref.impl=n.nextImpl;break;case 11:case 15:break;case 1:if((l&1024)!==0&&i!==null){l=void 0,a=t,n=i.memoizedProps,i=i.memoizedState,e=a.stateNode;try{var E=be(a.type,n);l=e.getSnapshotBeforeUpdate(E,i),e.__reactInternalSnapshotBeforeUpdate=l}catch(O){zl(a,a.return,O)}}break;case 3:if((l&1024)!==0){if(l=t.stateNode.containerInfo,a=l.nodeType,a===9)ac(l);else if(a===1)switch(l.nodeName){case"HEAD":case"HTML":case"BODY":ac(l);break;default:l.textContent=""}}break;case 5:case 26:case 27:case 6:case 4:case 17:break;default:if((l&1024)!==0)throw Error(_(163))}if(l=t.sibling,l!==null){l.return=t.return,at=l;break}at=t.return}}function fr(l,t,a){var e=a.flags;switch(a.tag){case 0:case 11:case 15:ma(l,a),e&4&&Ti(5,a);break;case 1:if(ma(l,a),e&4)if(l=a.stateNode,t===null)try{l.componentDidMount()}catch(u){zl(a,a.return,u)}else{var n=be(a.type,t.memoizedProps);t=t.memoizedState;try{l.componentDidUpdate(n,t,l.__reactInternalSnapshotBeforeUpdate)}catch(u){zl(a,a.return,u)}}e&64&&ar(a),e&512&&$n(a,a.return);break;case 3:if(ma(l,a),e&64&&(l=a.updateQueue,l!==null)){if(t=null,a.child!==null)switch(a.child.tag){case 27:case 5:t=a.child.stateNode;break;case 1:t=a.child.stateNode}try{m1(l,t)}catch(u){zl(a,a.return,u)}}break;case 27:t===null&&e&4&&ur(a);case 26:case 5:ma(l,a),t===null&&e&4&&nr(a),e&512&&$n(a,a.return);break;case 12:ma(l,a);break;case 31:ma(l,a),e&4&&or(l,a);break;case 13:ma(l,a),e&4&&mr(l,a),e&64&&(l=a.memoizedState,l!==null&&(l=l.dehydrated,l!==null&&(a=_y.bind(null,a),Jy(l,a))));break;case 22:if(e=a.memoizedState!==null||pa,!e){t=t!==null&&t.memoizedState!==null||Fl,n=pa;var i=Fl;pa=e,(Fl=t)&&!i?ra(l,a,(a.subtreeFlags&8772)!==0):ma(l,a),pa=n,Fl=i}break;case 30:break;default:ma(l,a)}}function sr(l){var t=l.alternate;t!==null&&(l.alternate=null,sr(t)),l.child=null,l.deletions=null,l.sibling=null,l.tag===5&&(t=l.stateNode,t!==null&&dc(t)),l.stateNode=null,l.return=null,l.dependencies=null,l.memoizedProps=null,l.memoizedState=null,l.pendingProps=null,l.stateNode=null,l.updateQueue=null}var jl=null,bt=!1;function oa(l,t,a){for(a=a.child;a!==null;)cr(l,t,a),a=a.sibling}function cr(l,t,a){if(Ut&&typeof Ut.onCommitFiberUnmount=="function")try{Ut.onCommitFiberUnmount(yi,a)}catch{}switch(a.tag){case 26:Fl||ta(a,t),oa(l,t,a),a.memoizedState?a.memoizedState.count--:a.stateNode&&(a=a.stateNode,a.parentNode.removeChild(a));break;case 27:Fl||ta(a,t);var e=jl,n=bt;ae(a.type)&&(jl=a.stateNode,bt=!1),oa(l,t,a),Pn(a.stateNode),jl=e,bt=n;break;case 5:Fl||ta(a,t);case 6:if(e=jl,n=bt,jl=null,oa(l,t,a),jl=e,bt=n,jl!==null)if(bt)try{(jl.nodeType===9?jl.body:jl.nodeName==="HTML"?jl.ownerDocument.body:jl).removeChild(a.stateNode)}catch(i){zl(a,t,i)}else try{jl.removeChild(a.stateNode)}catch(i){zl(a,t,i)}break;case 18:jl!==null&&(bt?(l=jl,l0(l.nodeType===9?l.body:l.nodeName==="HTML"?l.ownerDocument.body:l,a.stateNode),dn(l)):l0(jl,a.stateNode));break;case 4:e=jl,n=bt,jl=a.stateNode.containerInfo,bt=!0,oa(l,t,a),jl=e,bt=n;break;case 0:case 11:case 14:case 15:Pa(2,a,t),Fl||Pa(4,a,t),oa(l,t,a);break;case 1:Fl||(ta(a,t),e=a.stateNode,typeof e.componentWillUnmount=="function"&&er(a,t,e)),oa(l,t,a);break;case 21:oa(l,t,a);break;case 22:Fl=(e=Fl)||a.memoizedState!==null,oa(l,t,a),Fl=e;break;default:oa(l,t,a)}}function or(l,t){if(t.memoizedState===null&&(l=t.alternate,l!==null&&(l=l.memoizedState,l!==null))){l=l.dehydrated;try{dn(l)}catch(a){zl(t,t.return,a)}}}function mr(l,t){if(t.memoizedState===null&&(l=t.alternate,l!==null&&(l=l.memoizedState,l!==null&&(l=l.dehydrated,l!==null))))try{dn(l)}catch(a){zl(t,t.return,a)}}function Sy(l){switch(l.tag){case 31:case 13:case 19:var t=l.stateNode;return t===null&&(t=l.stateNode=new jm),t;case 22:return l=l.stateNode,t=l._retryCache,t===null&&(t=l._retryCache=new jm),t;default:throw Error(_(435,l.tag))}}function Fi(l,t){var a=Sy(l);t.forEach(function(e){if(!a.has(e)){a.add(e);var n=Dy.bind(null,l,e);e.then(n,n)}})}function ht(l,t){var a=t.deletions;if(a!==null)for(var e=0;e<a.length;e++){var n=a[e],i=l,u=t,s=u;l:for(;s!==null;){switch(s.tag){case 27:if(ae(s.type)){jl=s.stateNode,bt=!1;break l}break;case 5:jl=s.stateNode,bt=!1;break l;case 3:case 4:jl=s.stateNode.containerInfo,bt=!0;break l}s=s.return}if(jl===null)throw Error(_(160));cr(i,u,n),jl=null,bt=!1,i=n.alternate,i!==null&&(i.return=null),n.return=null}if(t.subtreeFlags&13886)for(t=t.child;t!==null;)rr(t,l),t=t.sibling}var Ft=null;function rr(l,t){var a=l.alternate,e=l.flags;switch(l.tag){case 0:case 11:case 14:case 15:ht(t,l),vt(l),e&4&&(Pa(3,l,l.return),Ti(3,l),Pa(5,l,l.return));break;case 1:ht(t,l),vt(l),e&512&&(Fl||a===null||ta(a,a.return)),e&64&&pa&&(l=l.updateQueue,l!==null&&(e=l.callbacks,e!==null&&(a=l.shared.hiddenCallbacks,l.shared.hiddenCallbacks=a===null?e:a.concat(e))));break;case 26:var n=Ft;if(ht(t,l),vt(l),e&512&&(Fl||a===null||ta(a,a.return)),e&4){var i=a!==null?a.memoizedState:null;if(e=l.memoizedState,a===null)if(e===null)if(l.stateNode===null){l:{e=l.type,a=l.memoizedProps,n=n.ownerDocument||n;t:switch(e){case"title":i=n.getElementsByTagName("title")[0],(!i||i[bi]||i[ut]||i.namespaceURI==="http://www.w3.org/2000/svg"||i.hasAttribute("itemprop"))&&(i=n.createElement(e),n.head.insertBefore(i,n.querySelector("head > title"))),ct(i,e,a),i[ut]=l,et(i),e=i;break l;case"link":var u=f0("link","href",n).get(e+(a.href||""));if(u){for(var s=0;s<u.length;s++)if(i=u[s],i.getAttribute("href")===(a.href==null||a.href===""?null:a.href)&&i.getAttribute("rel")===(a.rel==null?null:a.rel)&&i.getAttribute("title")===(a.title==null?null:a.title)&&i.getAttribute("crossorigin")===(a.crossOrigin==null?null:a.crossOrigin)){u.splice(s,1);break t}}i=n.createElement(e),ct(i,e,a),n.head.appendChild(i);break;case"meta":if(u=f0("meta","content",n).get(e+(a.content||""))){for(s=0;s<u.length;s++)if(i=u[s],i.getAttribute("content")===(a.content==null?null:""+a.content)&&i.getAttribute("name")===(a.name==null?null:a.name)&&i.getAttribute("property")===(a.property==null?null:a.property)&&i.getAttribute("http-equiv")===(a.httpEquiv==null?null:a.httpEquiv)&&i.getAttribute("charset")===(a.charSet==null?null:a.charSet)){u.splice(s,1);break t}}i=n.createElement(e),ct(i,e,a),n.head.appendChild(i);break;default:throw Error(_(468,e))}i[ut]=l,et(i),e=i}l.stateNode=e}else s0(n,l.type,l.stateNode);else l.stateNode=u0(n,e,l.memoizedProps);else i!==e?(i===null?a.stateNode!==null&&(a=a.stateNode,a.parentNode.removeChild(a)):i.count--,e===null?s0(n,l.type,l.stateNode):u0(n,e,l.memoizedProps)):e===null&&l.stateNode!==null&&es(l,l.memoizedProps,a.memoizedProps)}break;case 27:ht(t,l),vt(l),e&512&&(Fl||a===null||ta(a,a.return)),a!==null&&e&4&&es(l,l.memoizedProps,a.memoizedProps);break;case 5:if(ht(t,l),vt(l),e&512&&(Fl||a===null||ta(a,a.return)),l.flags&32){n=l.stateNode;try{nn(n,"")}catch(E){zl(l,l.return,E)}}e&4&&l.stateNode!=null&&(n=l.memoizedProps,es(l,n,a!==null?a.memoizedProps:n)),e&1024&&(is=!0);break;case 6:if(ht(t,l),vt(l),e&4){if(l.stateNode===null)throw Error(_(162));e=l.memoizedProps,a=l.stateNode;try{a.nodeValue=e}catch(E){zl(l,l.return,E)}}break;case 3:if(ru=null,n=Ft,Ft=ju(t.containerInfo),ht(t,l),Ft=n,vt(l),e&4&&a!==null&&a.memoizedState.isDehydrated)try{dn(t.containerInfo)}catch(E){zl(l,l.return,E)}is&&(is=!1,dr(l));break;case 4:e=Ft,Ft=ju(l.stateNode.containerInfo),ht(t,l),vt(l),Ft=e;break;case 12:ht(t,l),vt(l);break;case 31:ht(t,l),vt(l),e&4&&(e=l.updateQueue,e!==null&&(l.updateQueue=null,Fi(l,e)));break;case 13:ht(t,l),vt(l),l.child.flags&8192&&l.memoizedState!==null!=(a!==null&&a.memoizedState!==null)&&(tf=Ot()),e&4&&(e=l.updateQueue,e!==null&&(l.updateQueue=null,Fi(l,e)));break;case 22:n=l.memoizedState!==null;var c=a!==null&&a.memoizedState!==null,d=pa,v=Fl;if(pa=d||n,Fl=v||c,ht(t,l),Fl=v,pa=d,vt(l),e&8192)l:for(t=l.stateNode,t._visibility=n?t._visibility&-2:t._visibility|1,n&&(a===null||c||pa||Fl||se(l)),a=null,t=l;;){if(t.tag===5||t.tag===26){if(a===null){c=a=t;try{if(i=c.stateNode,n)u=i.style,typeof u.setProperty=="function"?u.setProperty("display","none","important"):u.display="none";else{s=c.stateNode;var M=c.memoizedProps.style,r=M!=null&&M.hasOwnProperty("display")?M.display:null;s.style.display=r==null||typeof r=="boolean"?"":(""+r).trim()}}catch(E){zl(c,c.return,E)}}}else if(t.tag===6){if(a===null){c=t;try{c.stateNode.nodeValue=n?"":c.memoizedProps}catch(E){zl(c,c.return,E)}}}else if(t.tag===18){if(a===null){c=t;try{var h=c.stateNode;n?t0(h,!0):t0(c.stateNode,!1)}catch(E){zl(c,c.return,E)}}}else if((t.tag!==22&&t.tag!==23||t.memoizedState===null||t===l)&&t.child!==null){t.child.return=t,t=t.child;continue}if(t===l)break l;for(;t.sibling===null;){if(t.return===null||t.return===l)break l;a===t&&(a=null),t=t.return}a===t&&(a=null),t.sibling.return=t.return,t=t.sibling}e&4&&(e=l.updateQueue,e!==null&&(a=e.retryQueue,a!==null&&(e.retryQueue=null,Fi(l,a))));break;case 19:ht(t,l),vt(l),e&4&&(e=l.updateQueue,e!==null&&(l.updateQueue=null,Fi(l,e)));break;case 30:break;case 21:break;default:ht(t,l),vt(l)}}function vt(l){var t=l.flags;if(t&2){try{for(var a,e=l.return;e!==null;){if(ir(e)){a=e;break}e=e.return}if(a==null)throw Error(_(160));switch(a.tag){case 27:var n=a.stateNode,i=ns(l);Uu(l,i,n);break;case 5:var u=a.stateNode;a.flags&32&&(nn(u,""),a.flags&=-33);var s=ns(l);Uu(l,s,u);break;case 3:case 4:var c=a.stateNode.containerInfo,d=ns(l);Js(l,d,c);break;default:throw Error(_(161))}}catch(v){zl(l,l.return,v)}l.flags&=-3}t&4096&&(l.flags&=-4097)}function dr(l){if(l.subtreeFlags&1024)for(l=l.child;l!==null;){var t=l;dr(t),t.tag===5&&t.flags&1024&&t.stateNode.reset(),l=l.sibling}}function ma(l,t){if(t.subtreeFlags&8772)for(t=t.child;t!==null;)fr(l,t.alternate,t),t=t.sibling}function se(l){for(l=l.child;l!==null;){var t=l;switch(t.tag){case 0:case 11:case 14:case 15:Pa(4,t,t.return),se(t);break;case 1:ta(t,t.return);var a=t.stateNode;typeof a.componentWillUnmount=="function"&&er(t,t.return,a),se(t);break;case 27:Pn(t.stateNode);case 26:case 5:ta(t,t.return),se(t);break;case 22:t.memoizedState===null&&se(t);break;case 30:se(t);break;default:se(t)}l=l.sibling}}function ra(l,t,a){for(a=a&&(t.subtreeFlags&8772)!==0,t=t.child;t!==null;){var e=t.alternate,n=l,i=t,u=i.flags;switch(i.tag){case 0:case 11:case 15:ra(n,i,a),Ti(4,i);break;case 1:if(ra(n,i,a),e=i,n=e.stateNode,typeof n.componentDidMount=="function")try{n.componentDidMount()}catch(d){zl(e,e.return,d)}if(e=i,n=e.updateQueue,n!==null){var s=e.stateNode;try{var c=n.shared.hiddenCallbacks;if(c!==null)for(n.shared.hiddenCallbacks=null,n=0;n<c.length;n++)o1(c[n],s)}catch(d){zl(e,e.return,d)}}a&&u&64&&ar(i),$n(i,i.return);break;case 27:ur(i);case 26:case 5:ra(n,i,a),a&&e===null&&u&4&&nr(i),$n(i,i.return);break;case 12:ra(n,i,a);break;case 31:ra(n,i,a),a&&u&4&&or(n,i);break;case 13:ra(n,i,a),a&&u&4&&mr(n,i);break;case 22:i.memoizedState===null&&ra(n,i,a),$n(i,i.return);break;case 30:break;default:ra(n,i,a)}t=t.sibling}}function Kc(l,t){var a=null;l!==null&&l.memoizedState!==null&&l.memoizedState.cachePool!==null&&(a=l.memoizedState.cachePool.pool),l=null,t.memoizedState!==null&&t.memoizedState.cachePool!==null&&(l=t.memoizedState.cachePool.pool),l!==a&&(l!=null&&l.refCount++,a!=null&&Si(a))}function Jc(l,t){l=null,t.alternate!==null&&(l=t.alternate.memoizedState.cache),t=t.memoizedState.cache,t!==l&&(t.refCount++,l!=null&&Si(l))}function wt(l,t,a,e){if(t.subtreeFlags&10256)for(t=t.child;t!==null;)pr(l,t,a,e),t=t.sibling}function pr(l,t,a,e){var n=t.flags;switch(t.tag){case 0:case 11:case 15:wt(l,t,a,e),n&2048&&Ti(9,t);break;case 1:wt(l,t,a,e);break;case 3:wt(l,t,a,e),n&2048&&(l=null,t.alternate!==null&&(l=t.alternate.memoizedState.cache),t=t.memoizedState.cache,t!==l&&(t.refCount++,l!=null&&Si(l)));break;case 12:if(n&2048){wt(l,t,a,e),l=t.stateNode;try{var i=t.memoizedProps,u=i.id,s=i.onPostCommit;typeof s=="function"&&s(u,t.alternate===null?"mount":"update",l.passiveEffectDuration,-0)}catch(c){zl(t,t.return,c)}}else wt(l,t,a,e);break;case 31:wt(l,t,a,e);break;case 13:wt(l,t,a,e);break;case 23:break;case 22:i=t.stateNode,u=t.alternate,t.memoizedState!==null?i._visibility&2?wt(l,t,a,e):Wn(l,t):i._visibility&2?wt(l,t,a,e):(i._visibility|=2,Ye(l,t,a,e,(t.subtreeFlags&10256)!==0||!1)),n&2048&&Kc(u,t);break;case 24:wt(l,t,a,e),n&2048&&Jc(t.alternate,t);break;default:wt(l,t,a,e)}}function Ye(l,t,a,e,n){for(n=n&&((t.subtreeFlags&10256)!==0||!1),t=t.child;t!==null;){var i=l,u=t,s=a,c=e,d=u.flags;switch(u.tag){case 0:case 11:case 15:Ye(i,u,s,c,n),Ti(8,u);break;case 23:break;case 22:var v=u.stateNode;u.memoizedState!==null?v._visibility&2?Ye(i,u,s,c,n):Wn(i,u):(v._visibility|=2,Ye(i,u,s,c,n)),n&&d&2048&&Kc(u.alternate,u);break;case 24:Ye(i,u,s,c,n),n&&d&2048&&Jc(u.alternate,u);break;default:Ye(i,u,s,c,n)}t=t.sibling}}function Wn(l,t){if(t.subtreeFlags&10256)for(t=t.child;t!==null;){var a=l,e=t,n=e.flags;switch(e.tag){case 22:Wn(a,e),n&2048&&Kc(e.alternate,e);break;case 24:Wn(a,e),n&2048&&Jc(e.alternate,e);break;default:Wn(a,e)}t=t.sibling}}var kn=8192;function Be(l,t,a){if(l.subtreeFlags&kn)for(l=l.child;l!==null;)yr(l,t,a),l=l.sibling}function yr(l,t,a){switch(l.tag){case 26:Be(l,t,a),l.flags&kn&&l.memoizedState!==null&&nh(a,Ft,l.memoizedState,l.memoizedProps);break;case 5:Be(l,t,a);break;case 3:case 4:var e=Ft;Ft=ju(l.stateNode.containerInfo),Be(l,t,a),Ft=e;break;case 22:l.memoizedState===null&&(e=l.alternate,e!==null&&e.memoizedState!==null?(e=kn,kn=16777216,Be(l,t,a),kn=e):Be(l,t,a));break;default:Be(l,t,a)}}function hr(l){var t=l.alternate;if(t!==null&&(l=t.child,l!==null)){t.child=null;do t=l.sibling,l.sibling=null,l=t;while(l!==null)}}function Hn(l){var t=l.deletions;if((l.flags&16)!==0){if(t!==null)for(var a=0;a<t.length;a++){var e=t[a];at=e,br(e,l)}hr(l)}if(l.subtreeFlags&10256)for(l=l.child;l!==null;)vr(l),l=l.sibling}function vr(l){switch(l.tag){case 0:case 11:case 15:Hn(l),l.flags&2048&&Pa(9,l,l.return);break;case 3:Hn(l);break;case 12:Hn(l);break;case 22:var t=l.stateNode;l.memoizedState!==null&&t._visibility&2&&(l.return===null||l.return.tag!==13)?(t._visibility&=-3,ou(l)):Hn(l);break;default:Hn(l)}}function ou(l){var t=l.deletions;if((l.flags&16)!==0){if(t!==null)for(var a=0;a<t.length;a++){var e=t[a];at=e,br(e,l)}hr(l)}for(l=l.child;l!==null;){switch(t=l,t.tag){case 0:case 11:case 15:Pa(8,t,t.return),ou(t);break;case 22:a=t.stateNode,a._visibility&2&&(a._visibility&=-3,ou(t));break;default:ou(t)}l=l.sibling}}function br(l,t){for(;at!==null;){var a=at;switch(a.tag){case 0:case 11:case 15:Pa(8,a,t);break;case 23:case 22:if(a.memoizedState!==null&&a.memoizedState.cachePool!==null){var e=a.memoizedState.cachePool.pool;e!=null&&e.refCount++}break;case 24:Si(a.memoizedState.cache)}if(e=a.child,e!==null)e.return=a,at=e;else l:for(a=l;at!==null;){e=at;var n=e.sibling,i=e.return;if(sr(e),e===a){at=null;break l}if(n!==null){n.return=i,at=n;break l}at=i}}}var My={getCacheForType:function(l){var t=st($l),a=t.data.get(l);return a===void 0&&(a=l(),t.data.set(l,a)),a},cacheSignal:function(){return st($l).controller.signal}},Ty=typeof WeakMap=="function"?WeakMap:Map,bl=0,Dl=null,cl=null,rl=0,Tl=0,At=null,ja=!1,bn=!1,wc=!1,xa=0,Ll=0,le=0,de=0,Fc=0,Dt=0,cn=0,Rn=null,gt=null,ws=!1,tf=0,gr=0,Cu=1/0,Hu=null,Ja=null,Pl=0,wa=null,on=null,Sa=0,Fs=0,$s=null,Sr=null,In=0,Ws=null;function Ht(){return(bl&2)!==0&&rl!==0?rl&-rl:P.T!==null?Wc():D0()}function Mr(){if(Dt===0)if((rl&536870912)===0||dl){var l=Gi;Gi<<=1,(Gi&3932160)===0&&(Gi=262144),Dt=l}else Dt=536870912;return l=Yt.current,l!==null&&(l.flags|=32),Dt}function St(l,t,a){(l===Dl&&(Tl===2||Tl===9)||l.cancelPendingCommit!==null)&&(mn(l,0),ka(l,rl,Dt,!1)),vi(l,a),((bl&2)===0||l!==Dl)&&(l===Dl&&((bl&2)===0&&(de|=a),Ll===4&&ka(l,rl,Dt,!1)),na(l))}function Tr(l,t,a){if((bl&6)!==0)throw Error(_(327));var e=!a&&(t&127)===0&&(t&l.expiredLanes)===0||hi(l,t),n=e?xy(l,t):us(l,t,!0),i=e;do{if(n===0){bn&&!e&&ka(l,t,0,!1);break}else{if(a=l.current.alternate,i&&!zy(a)){n=us(l,t,!1),i=!1;continue}if(n===2){if(i=t,l.errorRecoveryDisabledLanes&i)var u=0;else u=l.pendingLanes&-536870913,u=u!==0?u:u&536870912?536870912:0;if(u!==0){t=u;l:{var s=l;n=Rn;var c=s.current.memoizedState.isDehydrated;if(c&&(mn(s,u).flags|=256),u=us(s,u,!1),u!==2){if(wc&&!c){s.errorRecoveryDisabledLanes|=i,de|=i,n=4;break l}i=gt,gt=n,i!==null&&(gt===null?gt=i:gt.push.apply(gt,i))}n=u}if(i=!1,n!==2)continue}}if(n===1){mn(l,0),ka(l,t,0,!0);break}l:{switch(e=l,i=n,i){case 0:case 1:throw Error(_(345));case 4:if((t&4194048)!==t)break;case 6:ka(e,t,Dt,!ja);break l;case 2:gt=null;break;case 3:case 5:break;default:throw Error(_(329))}if((t&62914560)===t&&(n=tf+300-Ot(),10<n)){if(ka(e,t,Dt,!ja),Vu(e,0,!0)!==0)break l;Sa=t,e.timeoutHandle=Zr(km.bind(null,e,a,gt,Hu,ws,t,Dt,de,cn,ja,i,"Throttled",-0,0),n);break l}km(e,a,gt,Hu,ws,t,Dt,de,cn,ja,i,null,-0,0)}}break}while(!0);na(l)}function km(l,t,a,e,n,i,u,s,c,d,v,M,r,h){if(l.timeoutHandle=-1,M=t.subtreeFlags,M&8192||(M&16785408)===16785408){M={stylesheets:null,count:0,imgCount:0,imgBytes:0,suspenseyImages:[],waitingForImages:!0,waitingForViewTransition:!1,unsuspend:ha},yr(t,i,M);var E=(i&62914560)===i?tf-Ot():(i&4194048)===i?gr-Ot():0;if(E=ih(M,E),E!==null){Sa=i,l.cancelPendingCommit=E(Zm.bind(null,l,t,i,a,e,n,u,s,c,v,M,null,r,h)),ka(l,i,u,!d);return}}Zm(l,t,i,a,e,n,u,s,c)}function zy(l){for(var t=l;;){var a=t.tag;if((a===0||a===11||a===15)&&t.flags&16384&&(a=t.updateQueue,a!==null&&(a=a.stores,a!==null)))for(var e=0;e<a.length;e++){var n=a[e],i=n.getSnapshot;n=n.value;try{if(!Bt(i(),n))return!1}catch{return!1}}if(a=t.child,t.subtreeFlags&16384&&a!==null)a.return=t,t=a;else{if(t===l)break;for(;t.sibling===null;){if(t.return===null||t.return===l)return!0;t=t.return}t.sibling.return=t.return,t=t.sibling}}return!0}function ka(l,t,a,e){t&=~Fc,t&=~de,l.suspendedLanes|=t,l.pingedLanes&=~t,e&&(l.warmLanes|=t),e=l.expirationTimes;for(var n=t;0<n;){var i=31-Ct(n),u=1<<i;e[i]=-1,n&=~u}a!==0&&A0(l,a,t)}function af(){return(bl&6)===0?(zi(0,!1),!1):!0}function $c(){if(cl!==null){if(Tl===0)var l=cl.return;else l=cl,va=ze=null,Bc(l),Pe=null,ui=0,l=cl;for(;l!==null;)tr(l.alternate,l),l=l.return;cl=null}}function mn(l,t){var a=l.timeoutHandle;a!==-1&&(l.timeoutHandle=-1,Qy(a)),a=l.cancelPendingCommit,a!==null&&(l.cancelPendingCommit=null,a()),Sa=0,$c(),Dl=l,cl=a=ba(l.current,null),rl=t,Tl=0,At=null,ja=!1,bn=hi(l,t),wc=!1,cn=Dt=Fc=de=le=Ll=0,gt=Rn=null,ws=!1,(t&8)!==0&&(t|=t&32);var e=l.entangledLanes;if(e!==0)for(l=l.entanglements,e&=t;0<e;){var n=31-Ct(e),i=1<<n;t|=l[n],e&=~i}return xa=t,Fu(),a}function zr(l,t){el=null,P.H=si,t===vn||t===Wu?(t=bm(),Tl=3):t===Nc?(t=bm(),Tl=4):Tl=t===Lc?8:t!==null&&typeof t=="object"&&typeof t.then=="function"?6:1,At=t,cl===null&&(Ll=1,Du(l,Zt(t,l.current)))}function Er(){var l=Yt.current;return l===null?!0:(rl&4194048)===rl?Vt===null:(rl&62914560)===rl||(rl&536870912)!==0?l===Vt:!1}function xr(){var l=P.H;return P.H=si,l===null?si:l}function Ar(){var l=P.A;return P.A=My,l}function Bu(){Ll=4,ja||(rl&4194048)!==rl&&Yt.current!==null||(bn=!0),(le&134217727)===0&&(de&134217727)===0||Dl===null||ka(Dl,rl,Dt,!1)}function us(l,t,a){var e=bl;bl|=2;var n=xr(),i=Ar();(Dl!==l||rl!==t)&&(Hu=null,mn(l,t)),t=!1;var u=Ll;l:do try{if(Tl!==0&&cl!==null){var s=cl,c=At;switch(Tl){case 8:$c(),u=6;break l;case 3:case 2:case 9:case 6:Yt.current===null&&(t=!0);var d=Tl;if(Tl=0,At=null,Fe(l,s,c,d),a&&bn){u=0;break l}break;default:d=Tl,Tl=0,At=null,Fe(l,s,c,d)}}Ey(),u=Ll;break}catch(v){zr(l,v)}while(!0);return t&&l.shellSuspendCounter++,va=ze=null,bl=e,P.H=n,P.A=i,cl===null&&(Dl=null,rl=0,Fu()),u}function Ey(){for(;cl!==null;)Nr(cl)}function xy(l,t){var a=bl;bl|=2;var e=xr(),n=Ar();Dl!==l||rl!==t?(Hu=null,Cu=Ot()+500,mn(l,t)):bn=hi(l,t);l:do try{if(Tl!==0&&cl!==null){t=cl;var i=At;t:switch(Tl){case 1:Tl=0,At=null,Fe(l,t,i,1);break;case 2:case 9:if(vm(i)){Tl=0,At=null,Qm(t);break}t=function(){Tl!==2&&Tl!==9||Dl!==l||(Tl=7),na(l)},i.then(t,t);break l;case 3:Tl=7;break l;case 4:Tl=5;break l;case 7:vm(i)?(Tl=0,At=null,Qm(t)):(Tl=0,At=null,Fe(l,t,i,7));break;case 5:var u=null;switch(cl.tag){case 26:u=cl.memoizedState;case 5:case 27:var s=cl;if(u?wr(u):s.stateNode.complete){Tl=0,At=null;var c=s.sibling;if(c!==null)cl=c;else{var d=s.return;d!==null?(cl=d,ef(d)):cl=null}break t}}Tl=0,At=null,Fe(l,t,i,5);break;case 6:Tl=0,At=null,Fe(l,t,i,6);break;case 8:$c(),Ll=6;break l;default:throw Error(_(462))}}Ay();break}catch(v){zr(l,v)}while(!0);return va=ze=null,P.H=e,P.A=n,bl=a,cl!==null?0:(Dl=null,rl=0,Fu(),Ll)}function Ay(){for(;cl!==null&&!$d();)Nr(cl)}function Nr(l){var t=lr(l.alternate,l,xa);l.memoizedProps=l.pendingProps,t===null?ef(l):cl=t}function Qm(l){var t=l,a=t.alternate;switch(t.tag){case 15:case 0:t=Bm(a,t,t.pendingProps,t.type,void 0,rl);break;case 11:t=Bm(a,t,t.pendingProps,t.type.render,t.ref,rl);break;case 5:Bc(t);default:tr(a,t),t=cl=t1(t,xa),t=lr(a,t,xa)}l.memoizedProps=l.pendingProps,t===null?ef(l):cl=t}function Fe(l,t,a,e){va=ze=null,Bc(t),Pe=null,ui=0;var n=t.return;try{if(py(l,n,t,a,rl)){Ll=1,Du(l,Zt(a,l.current)),cl=null;return}}catch(i){if(n!==null)throw cl=n,i;Ll=1,Du(l,Zt(a,l.current)),cl=null;return}t.flags&32768?(dl||e===1?l=!0:bn||(rl&536870912)!==0?l=!1:(ja=l=!0,(e===2||e===9||e===3||e===6)&&(e=Yt.current,e!==null&&e.tag===13&&(e.flags|=16384))),_r(t,l)):ef(t)}function ef(l){var t=l;do{if((t.flags&32768)!==0){_r(t,ja);return}l=t.return;var a=vy(t.alternate,t,xa);if(a!==null){cl=a;return}if(t=t.sibling,t!==null){cl=t;return}cl=t=l}while(t!==null);Ll===0&&(Ll=5)}function _r(l,t){do{var a=by(l.alternate,l);if(a!==null){a.flags&=32767,cl=a;return}if(a=l.return,a!==null&&(a.flags|=32768,a.subtreeFlags=0,a.deletions=null),!t&&(l=l.sibling,l!==null)){cl=l;return}cl=l=a}while(l!==null);Ll=6,cl=null}function Zm(l,t,a,e,n,i,u,s,c){l.cancelPendingCommit=null;do nf();while(Pl!==0);if((bl&6)!==0)throw Error(_(327));if(t!==null){if(t===l.current)throw Error(_(177));if(i=t.lanes|t.childLanes,i|=Sc,ip(l,a,i,u,s,c),l===Dl&&(cl=Dl=null,rl=0),on=t,wa=l,Sa=a,Fs=i,$s=n,Sr=e,(t.subtreeFlags&10256)!==0||(t.flags&10256)!==0?(l.callbackNode=null,l.callbackPriority=0,Oy(bu,function(){return Hr(),null})):(l.callbackNode=null,l.callbackPriority=0),e=(t.flags&13878)!==0,(t.subtreeFlags&13878)!==0||e){e=P.T,P.T=null,n=gl.p,gl.p=2,u=bl,bl|=4;try{gy(l,t,a)}finally{bl=u,gl.p=n,P.T=e}}Pl=1,Dr(),Or(),Ur()}}function Dr(){if(Pl===1){Pl=0;var l=wa,t=on,a=(t.flags&13878)!==0;if((t.subtreeFlags&13878)!==0||a){a=P.T,P.T=null;var e=gl.p;gl.p=2;var n=bl;bl|=4;try{rr(t,l);var i=lc,u=w0(l.containerInfo),s=i.focusedElem,c=i.selectionRange;if(u!==s&&s&&s.ownerDocument&&J0(s.ownerDocument.documentElement,s)){if(c!==null&&gc(s)){var d=c.start,v=c.end;if(v===void 0&&(v=d),"selectionStart"in s)s.selectionStart=d,s.selectionEnd=Math.min(v,s.value.length);else{var M=s.ownerDocument||document,r=M&&M.defaultView||window;if(r.getSelection){var h=r.getSelection(),E=s.textContent.length,O=Math.min(c.start,E),C=c.end===void 0?O:Math.min(c.end,E);!h.extend&&O>C&&(u=C,C=O,O=u);var p=om(s,O),m=om(s,C);if(p&&m&&(h.rangeCount!==1||h.anchorNode!==p.node||h.anchorOffset!==p.offset||h.focusNode!==m.node||h.focusOffset!==m.offset)){var b=M.createRange();b.setStart(p.node,p.offset),h.removeAllRanges(),O>C?(h.addRange(b),h.extend(m.node,m.offset)):(b.setEnd(m.node,m.offset),h.addRange(b))}}}}for(M=[],h=s;h=h.parentNode;)h.nodeType===1&&M.push({element:h,left:h.scrollLeft,top:h.scrollTop});for(typeof s.focus=="function"&&s.focus(),s=0;s<M.length;s++){var z=M[s];z.element.scrollLeft=z.left,z.element.scrollTop=z.top}}Zu=!!Ps,lc=Ps=null}finally{bl=n,gl.p=e,P.T=a}}l.current=t,Pl=2}}function Or(){if(Pl===2){Pl=0;var l=wa,t=on,a=(t.flags&8772)!==0;if((t.subtreeFlags&8772)!==0||a){a=P.T,P.T=null;var e=gl.p;gl.p=2;var n=bl;bl|=4;try{fr(l,t.alternate,t)}finally{bl=n,gl.p=e,P.T=a}}Pl=3}}function Ur(){if(Pl===4||Pl===3){Pl=0,Wd();var l=wa,t=on,a=Sa,e=Sr;(t.subtreeFlags&10256)!==0||(t.flags&10256)!==0?Pl=5:(Pl=0,on=wa=null,Cr(l,l.pendingLanes));var n=l.pendingLanes;if(n===0&&(Ja=null),rc(a),t=t.stateNode,Ut&&typeof Ut.onCommitFiberRoot=="function")try{Ut.onCommitFiberRoot(yi,t,void 0,(t.current.flags&128)===128)}catch{}if(e!==null){t=P.T,n=gl.p,gl.p=2,P.T=null;try{for(var i=l.onRecoverableError,u=0;u<e.length;u++){var s=e[u];i(s.value,{componentStack:s.stack})}}finally{P.T=t,gl.p=n}}(Sa&3)!==0&&nf(),na(l),n=l.pendingLanes,(a&261930)!==0&&(n&42)!==0?l===Ws?In++:(In=0,Ws=l):In=0,zi(0,!1)}}function Cr(l,t){(l.pooledCacheLanes&=t)===0&&(t=l.pooledCache,t!=null&&(l.pooledCache=null,Si(t)))}function nf(){return Dr(),Or(),Ur(),Hr()}function Hr(){if(Pl!==5)return!1;var l=wa,t=Fs;Fs=0;var a=rc(Sa),e=P.T,n=gl.p;try{gl.p=32>a?32:a,P.T=null,a=$s,$s=null;var i=wa,u=Sa;if(Pl=0,on=wa=null,Sa=0,(bl&6)!==0)throw Error(_(331));var s=bl;if(bl|=4,vr(i.current),pr(i,i.current,u,a),bl=s,zi(0,!1),Ut&&typeof Ut.onPostCommitFiberRoot=="function")try{Ut.onPostCommitFiberRoot(yi,i)}catch{}return!0}finally{gl.p=n,P.T=e,Cr(l,t)}}function Lm(l,t,a){t=Zt(a,t),t=Ls(l.stateNode,t,2),l=Ka(l,t,2),l!==null&&(vi(l,2),na(l))}function zl(l,t,a){if(l.tag===3)Lm(l,l,a);else for(;t!==null;){if(t.tag===3){Lm(t,l,a);break}else if(t.tag===1){var e=t.stateNode;if(typeof t.type.getDerivedStateFromError=="function"||typeof e.componentDidCatch=="function"&&(Ja===null||!Ja.has(e))){l=Zt(a,l),a=F1(2),e=Ka(t,a,2),e!==null&&($1(a,e,t,l),vi(e,2),na(e));break}}t=t.return}}function fs(l,t,a){var e=l.pingCache;if(e===null){e=l.pingCache=new Ty;var n=new Set;e.set(t,n)}else n=e.get(t),n===void 0&&(n=new Set,e.set(t,n));n.has(a)||(wc=!0,n.add(a),l=Ny.bind(null,l,t,a),t.then(l,l))}function Ny(l,t,a){var e=l.pingCache;e!==null&&e.delete(t),l.pingedLanes|=l.suspendedLanes&a,l.warmLanes&=~a,Dl===l&&(rl&a)===a&&(Ll===4||Ll===3&&(rl&62914560)===rl&&300>Ot()-tf?(bl&2)===0&&mn(l,0):Fc|=a,cn===rl&&(cn=0)),na(l)}function Br(l,t){t===0&&(t=x0()),l=Te(l,t),l!==null&&(vi(l,t),na(l))}function _y(l){var t=l.memoizedState,a=0;t!==null&&(a=t.retryLane),Br(l,a)}function Dy(l,t){var a=0;switch(l.tag){case 31:case 13:var e=l.stateNode,n=l.memoizedState;n!==null&&(a=n.retryLane);break;case 19:e=l.stateNode;break;case 22:e=l.stateNode._retryCache;break;default:throw Error(_(314))}e!==null&&e.delete(t),Br(l,a)}function Oy(l,t){return oc(l,t)}var Yu=null,qe=null,Rs=!1,qu=!1,ss=!1,Qa=0;function na(l){l!==qe&&l.next===null&&(qe===null?Yu=qe=l:qe=qe.next=l),qu=!0,Rs||(Rs=!0,Cy())}function zi(l,t){if(!ss&&qu){ss=!0;do for(var a=!1,e=Yu;e!==null;){if(!t)if(l!==0){var n=e.pendingLanes;if(n===0)var i=0;else{var u=e.suspendedLanes,s=e.pingedLanes;i=(1<<31-Ct(42|l)+1)-1,i&=n&~(u&~s),i=i&201326741?i&201326741|1:i?i|2:0}i!==0&&(a=!0,Vm(e,i))}else i=rl,i=Vu(e,e===Dl?i:0,e.cancelPendingCommit!==null||e.timeoutHandle!==-1),(i&3)===0||hi(e,i)||(a=!0,Vm(e,i));e=e.next}while(a);ss=!1}}function Uy(){Yr()}function Yr(){qu=Rs=!1;var l=0;Qa!==0&&ky()&&(l=Qa);for(var t=Ot(),a=null,e=Yu;e!==null;){var n=e.next,i=qr(e,t);i===0?(e.next=null,a===null?Yu=n:a.next=n,n===null&&(qe=a)):(a=e,(l!==0||(i&3)!==0)&&(qu=!0)),e=n}Pl!==0&&Pl!==5||zi(l,!1),Qa!==0&&(Qa=0)}function qr(l,t){for(var a=l.suspendedLanes,e=l.pingedLanes,n=l.expirationTimes,i=l.pendingLanes&-62914561;0<i;){var u=31-Ct(i),s=1<<u,c=n[u];c===-1?((s&a)===0||(s&e)!==0)&&(n[u]=np(s,t)):c<=t&&(l.expiredLanes|=s),i&=~s}if(t=Dl,a=rl,a=Vu(l,l===t?a:0,l.cancelPendingCommit!==null||l.timeoutHandle!==-1),e=l.callbackNode,a===0||l===t&&(Tl===2||Tl===9)||l.cancelPendingCommit!==null)return e!==null&&e!==null&&Xf(e),l.callbackNode=null,l.callbackPriority=0;if((a&3)===0||hi(l,a)){if(t=a&-a,t===l.callbackPriority)return t;switch(e!==null&&Xf(e),rc(a)){case 2:case 8:a=z0;break;case 32:a=bu;break;case 268435456:a=E0;break;default:a=bu}return e=Xr.bind(null,l),a=oc(a,e),l.callbackPriority=t,l.callbackNode=a,t}return e!==null&&e!==null&&Xf(e),l.callbackPriority=2,l.callbackNode=null,2}function Xr(l,t){if(Pl!==0&&Pl!==5)return l.callbackNode=null,l.callbackPriority=0,null;var a=l.callbackNode;if(nf()&&l.callbackNode!==a)return null;var e=rl;return e=Vu(l,l===Dl?e:0,l.cancelPendingCommit!==null||l.timeoutHandle!==-1),e===0?null:(Tr(l,e,t),qr(l,Ot()),l.callbackNode!=null&&l.callbackNode===a?Xr.bind(null,l):null)}function Vm(l,t){if(nf())return null;Tr(l,t,!0)}function Cy(){Zy(function(){(bl&6)!==0?oc(T0,Uy):Yr()})}function Wc(){if(Qa===0){var l=un;l===0&&(l=Xi,Xi<<=1,(Xi&261888)===0&&(Xi=256)),Qa=l}return Qa}function Km(l){return l==null||typeof l=="symbol"||typeof l=="boolean"?null:typeof l=="function"?l:tu(""+l)}function Jm(l,t){var a=t.ownerDocument.createElement("input");return a.name=t.name,a.value=t.value,l.id&&a.setAttribute("form",l.id),t.parentNode.insertBefore(a,t),l=new FormData(l),a.parentNode.removeChild(a),l}function Hy(l,t,a,e,n){if(t==="submit"&&a&&a.stateNode===n){var i=Km((n[Mt]||null).action),u=e.submitter;u&&(t=(t=u[Mt]||null)?Km(t.formAction):u.getAttribute("formAction"),t!==null&&(i=t,u=null));var s=new Ku("action","action",null,e,n);l.push({event:s,listeners:[{instance:null,listener:function(){if(e.defaultPrevented){if(Qa!==0){var c=u?Jm(n,u):new FormData(n);Qs(a,{pending:!0,data:c,method:n.method,action:i},null,c)}}else typeof i=="function"&&(s.preventDefault(),c=u?Jm(n,u):new FormData(n),Qs(a,{pending:!0,data:c,method:n.method,action:i},i,c))},currentTarget:n}]})}}for($i=0;$i<Ds.length;$i++)Wi=Ds[$i],wm=Wi.toLowerCase(),Fm=Wi[0].toUpperCase()+Wi.slice(1),$t(wm,"on"+Fm);var Wi,wm,Fm,$i;$t($0,"onAnimationEnd");$t(W0,"onAnimationIteration");$t(R0,"onAnimationStart");$t("dblclick","onDoubleClick");$t("focusin","onFocus");$t("focusout","onBlur");$t(Rp,"onTransitionRun");$t(Ip,"onTransitionStart");$t(Pp,"onTransitionCancel");$t(I0,"onTransitionEnd");en("onMouseEnter",["mouseout","mouseover"]);en("onMouseLeave",["mouseout","mouseover"]);en("onPointerEnter",["pointerout","pointerover"]);en("onPointerLeave",["pointerout","pointerover"]);ge("onChange","change click focusin focusout input keydown keyup selectionchange".split(" "));ge("onSelect","focusout contextmenu dragend focusin keydown keyup mousedown mouseup selectionchange".split(" "));ge("onBeforeInput",["compositionend","keypress","textInput","paste"]);ge("onCompositionEnd","compositionend focusout keydown keypress keyup mousedown".split(" "));ge("onCompositionStart","compositionstart focusout keydown keypress keyup mousedown".split(" "));ge("onCompositionUpdate","compositionupdate focusout keydown keypress keyup mousedown".split(" "));var ci="abort canplay canplaythrough durationchange emptied encrypted ended error loadeddata loadedmetadata loadstart pause play playing progress ratechange resize seeked seeking stalled suspend timeupdate volumechange waiting".split(" "),By=new Set("beforetoggle cancel close invalid load scroll scrollend toggle".split(" ").concat(ci));function Gr(l,t){t=(t&4)!==0;for(var a=0;a<l.length;a++){var e=l[a],n=e.event;e=e.listeners;l:{var i=void 0;if(t)for(var u=e.length-1;0<=u;u--){var s=e[u],c=s.instance,d=s.currentTarget;if(s=s.listener,c!==i&&n.isPropagationStopped())break l;i=s,n.currentTarget=d;try{i(n)}catch(v){Su(v)}n.currentTarget=null,i=c}else for(u=0;u<e.length;u++){if(s=e[u],c=s.instance,d=s.currentTarget,s=s.listener,c!==i&&n.isPropagationStopped())break l;i=s,n.currentTarget=d;try{i(n)}catch(v){Su(v)}n.currentTarget=null,i=c}}}}function sl(l,t){var a=t[Ms];a===void 0&&(a=t[Ms]=new Set);var e=l+"__bubble";a.has(e)||(jr(t,l,2,!1),a.add(e))}function cs(l,t,a){var e=0;t&&(e|=4),jr(a,l,e,t)}var Ri="_reactListening"+Math.random().toString(36).slice(2);function Rc(l){if(!l[Ri]){l[Ri]=!0,O0.forEach(function(a){a!=="selectionchange"&&(By.has(a)||cs(a,!1,l),cs(a,!0,l))});var t=l.nodeType===9?l:l.ownerDocument;t===null||t[Ri]||(t[Ri]=!0,cs("selectionchange",!1,t))}}function jr(l,t,a,e){switch(Ir(t)){case 2:var n=sh;break;case 8:n=ch;break;default:n=to}a=n.bind(null,t,a,l),n=void 0,!As||t!=="touchstart"&&t!=="touchmove"&&t!=="wheel"||(n=!0),e?n!==void 0?l.addEventListener(t,a,{capture:!0,passive:n}):l.addEventListener(t,a,!0):n!==void 0?l.addEventListener(t,a,{passive:n}):l.addEventListener(t,a,!1)}function os(l,t,a,e,n){var i=e;if((t&1)===0&&(t&2)===0&&e!==null)l:for(;;){if(e===null)return;var u=e.tag;if(u===3||u===4){var s=e.stateNode.containerInfo;if(s===n)break;if(u===4)for(u=e.return;u!==null;){var c=u.tag;if((c===3||c===4)&&u.stateNode.containerInfo===n)return;u=u.return}for(;s!==null;){if(u=je(s),u===null)return;if(c=u.tag,c===5||c===6||c===26||c===27){e=i=u;continue l}s=s.parentNode}}e=e.return}G0(function(){var d=i,v=yc(a),M=[];l:{var r=P0.get(l);if(r!==void 0){var h=Ku,E=l;switch(l){case"keypress":if(eu(a)===0)break l;case"keydown":case"keyup":h=Dp;break;case"focusin":E="focus",h=Zf;break;case"focusout":E="blur",h=Zf;break;case"beforeblur":case"afterblur":h=Zf;break;case"click":if(a.button===2)break l;case"auxclick":case"dblclick":case"mousedown":case"mousemove":case"mouseup":case"mouseout":case"mouseover":case"contextmenu":h=tm;break;case"drag":case"dragend":case"dragenter":case"dragexit":case"dragleave":case"dragover":case"dragstart":case"drop":h=vp;break;case"touchcancel":case"touchend":case"touchmove":case"touchstart":h=Cp;break;case $0:case W0:case R0:h=Sp;break;case I0:h=Bp;break;case"scroll":case"scrollend":h=yp;break;case"wheel":h=qp;break;case"copy":case"cut":case"paste":h=Tp;break;case"gotpointercapture":case"lostpointercapture":case"pointercancel":case"pointerdown":case"pointermove":case"pointerout":case"pointerover":case"pointerup":h=em;break;case"toggle":case"beforetoggle":h=Gp}var O=(t&4)!==0,C=!O&&(l==="scroll"||l==="scrollend"),p=O?r!==null?r+"Capture":null:r;O=[];for(var m=d,b;m!==null;){var z=m;if(b=z.stateNode,z=z.tag,z!==5&&z!==26&&z!==27||b===null||p===null||(z=ti(m,p),z!=null&&O.push(oi(m,z,b))),C)break;m=m.return}0<O.length&&(r=new h(r,E,null,a,v),M.push({event:r,listeners:O}))}}if((t&7)===0){l:{if(r=l==="mouseover"||l==="pointerover",h=l==="mouseout"||l==="pointerout",r&&a!==xs&&(E=a.relatedTarget||a.fromElement)&&(je(E)||E[pn]))break l;if((h||r)&&(r=v.window===v?v:(r=v.ownerDocument)?r.defaultView||r.parentWindow:window,h?(E=a.relatedTarget||a.toElement,h=d,E=E?je(E):null,E!==null&&(C=pi(E),O=E.tag,E!==C||O!==5&&O!==27&&O!==6)&&(E=null)):(h=null,E=d),h!==E)){if(O=tm,z="onMouseLeave",p="onMouseEnter",m="mouse",(l==="pointerout"||l==="pointerover")&&(O=em,z="onPointerLeave",p="onPointerEnter",m="pointer"),C=h==null?r:Gn(h),b=E==null?r:Gn(E),r=new O(z,m+"leave",h,a,v),r.target=C,r.relatedTarget=b,z=null,je(v)===d&&(O=new O(p,m+"enter",E,a,v),O.target=b,O.relatedTarget=C,z=O),C=z,h&&E)t:{for(O=Yy,p=h,m=E,b=0,z=p;z;z=O(z))b++;z=0;for(var x=m;x;x=O(x))z++;for(;0<b-z;)p=O(p),b--;for(;0<z-b;)m=O(m),z--;for(;b--;){if(p===m||m!==null&&p===m.alternate){O=p;break t}p=O(p),m=O(m)}O=null}else O=null;h!==null&&$m(M,r,h,O,!1),E!==null&&C!==null&&$m(M,C,E,O,!0)}}l:{if(r=d?Gn(d):window,h=r.nodeName&&r.nodeName.toLowerCase(),h==="select"||h==="input"&&r.type==="file")var Y=fm;else if(um(r))if(V0)Y=Fp;else{Y=Jp;var D=Kp}else h=r.nodeName,!h||h.toLowerCase()!=="input"||r.type!=="checkbox"&&r.type!=="radio"?d&&pc(d.elementType)&&(Y=fm):Y=wp;if(Y&&(Y=Y(l,d))){L0(M,Y,a,v);break l}D&&D(l,r,d),l==="focusout"&&d&&r.type==="number"&&d.memoizedProps.value!=null&&Es(r,"number",r.value)}switch(D=d?Gn(d):window,l){case"focusin":(um(D)||D.contentEditable==="true")&&(Ze=D,Ns=d,Ln=null);break;case"focusout":Ln=Ns=Ze=null;break;case"mousedown":_s=!0;break;case"contextmenu":case"mouseup":case"dragend":_s=!1,mm(M,a,v);break;case"selectionchange":if(Wp)break;case"keydown":case"keyup":mm(M,a,v)}var B;if(bc)l:{switch(l){case"compositionstart":var N="onCompositionStart";break l;case"compositionend":N="onCompositionEnd";break l;case"compositionupdate":N="onCompositionUpdate";break l}N=void 0}else Qe?Q0(l,a)&&(N="onCompositionEnd"):l==="keydown"&&a.keyCode===229&&(N="onCompositionStart");N&&(k0&&a.locale!=="ko"&&(Qe||N!=="onCompositionStart"?N==="onCompositionEnd"&&Qe&&(B=j0()):(Ga=v,hc="value"in Ga?Ga.value:Ga.textContent,Qe=!0)),D=Xu(d,N),0<D.length&&(N=new am(N,l,null,a,v),M.push({event:N,listeners:D}),B?N.data=B:(B=Z0(a),B!==null&&(N.data=B)))),(B=kp?Qp(l,a):Zp(l,a))&&(N=Xu(d,"onBeforeInput"),0<N.length&&(D=new am("onBeforeInput","beforeinput",null,a,v),M.push({event:D,listeners:N}),D.data=B)),Hy(M,l,d,a,v)}Gr(M,t)})}function oi(l,t,a){return{instance:l,listener:t,currentTarget:a}}function Xu(l,t){for(var a=t+"Capture",e=[];l!==null;){var n=l,i=n.stateNode;if(n=n.tag,n!==5&&n!==26&&n!==27||i===null||(n=ti(l,a),n!=null&&e.unshift(oi(l,n,i)),n=ti(l,t),n!=null&&e.push(oi(l,n,i))),l.tag===3)return e;l=l.return}return[]}function Yy(l){if(l===null)return null;do l=l.return;while(l&&l.tag!==5&&l.tag!==27);return l||null}function $m(l,t,a,e,n){for(var i=t._reactName,u=[];a!==null&&a!==e;){var s=a,c=s.alternate,d=s.stateNode;if(s=s.tag,c!==null&&c===e)break;s!==5&&s!==26&&s!==27||d===null||(c=d,n?(d=ti(a,i),d!=null&&u.unshift(oi(a,d,c))):n||(d=ti(a,i),d!=null&&u.push(oi(a,d,c)))),a=a.return}u.length!==0&&l.push({event:t,listeners:u})}var qy=/\r\n?/g,Xy=/\u0000|\uFFFD/g;function Wm(l){return(typeof l=="string"?l:""+l).replace(qy,`
`).replace(Xy,"")}function kr(l,t){return t=Wm(t),Wm(l)===t}function Al(l,t,a,e,n,i){switch(a){case"children":typeof e=="string"?t==="body"||t==="textarea"&&e===""||nn(l,e):(typeof e=="number"||typeof e=="bigint")&&t!=="body"&&nn(l,""+e);break;case"className":ki(l,"class",e);break;case"tabIndex":ki(l,"tabindex",e);break;case"dir":case"role":case"viewBox":case"width":case"height":ki(l,a,e);break;case"style":X0(l,e,i);break;case"data":if(t!=="object"){ki(l,"data",e);break}case"src":case"href":if(e===""&&(t!=="a"||a!=="href")){l.removeAttribute(a);break}if(e==null||typeof e=="function"||typeof e=="symbol"||typeof e=="boolean"){l.removeAttribute(a);break}e=tu(""+e),l.setAttribute(a,e);break;case"action":case"formAction":if(typeof e=="function"){l.setAttribute(a,"javascript:throw new Error('A React form was unexpectedly submitted. If you called form.submit() manually, consider using form.requestSubmit() instead. If you\\'re trying to use event.stopPropagation() in a submit event handler, consider also calling event.preventDefault().')");break}else typeof i=="function"&&(a==="formAction"?(t!=="input"&&Al(l,t,"name",n.name,n,null),Al(l,t,"formEncType",n.formEncType,n,null),Al(l,t,"formMethod",n.formMethod,n,null),Al(l,t,"formTarget",n.formTarget,n,null)):(Al(l,t,"encType",n.encType,n,null),Al(l,t,"method",n.method,n,null),Al(l,t,"target",n.target,n,null)));if(e==null||typeof e=="symbol"||typeof e=="boolean"){l.removeAttribute(a);break}e=tu(""+e),l.setAttribute(a,e);break;case"onClick":e!=null&&(l.onclick=ha);break;case"onScroll":e!=null&&sl("scroll",l);break;case"onScrollEnd":e!=null&&sl("scrollend",l);break;case"dangerouslySetInnerHTML":if(e!=null){if(typeof e!="object"||!("__html"in e))throw Error(_(61));if(a=e.__html,a!=null){if(n.children!=null)throw Error(_(60));l.innerHTML=a}}break;case"multiple":l.multiple=e&&typeof e!="function"&&typeof e!="symbol";break;case"muted":l.muted=e&&typeof e!="function"&&typeof e!="symbol";break;case"suppressContentEditableWarning":case"suppressHydrationWarning":case"defaultValue":case"defaultChecked":case"innerHTML":case"ref":break;case"autoFocus":break;case"xlinkHref":if(e==null||typeof e=="function"||typeof e=="boolean"||typeof e=="symbol"){l.removeAttribute("xlink:href");break}a=tu(""+e),l.setAttributeNS("http://www.w3.org/1999/xlink","xlink:href",a);break;case"contentEditable":case"spellCheck":case"draggable":case"value":case"autoReverse":case"externalResourcesRequired":case"focusable":case"preserveAlpha":e!=null&&typeof e!="function"&&typeof e!="symbol"?l.setAttribute(a,""+e):l.removeAttribute(a);break;case"inert":case"allowFullScreen":case"async":case"autoPlay":case"controls":case"default":case"defer":case"disabled":case"disablePictureInPicture":case"disableRemotePlayback":case"formNoValidate":case"hidden":case"loop":case"noModule":case"noValidate":case"open":case"playsInline":case"readOnly":case"required":case"reversed":case"scoped":case"seamless":case"itemScope":e&&typeof e!="function"&&typeof e!="symbol"?l.setAttribute(a,""):l.removeAttribute(a);break;case"capture":case"download":e===!0?l.setAttribute(a,""):e!==!1&&e!=null&&typeof e!="function"&&typeof e!="symbol"?l.setAttribute(a,e):l.removeAttribute(a);break;case"cols":case"rows":case"size":case"span":e!=null&&typeof e!="function"&&typeof e!="symbol"&&!isNaN(e)&&1<=e?l.setAttribute(a,e):l.removeAttribute(a);break;case"rowSpan":case"start":e==null||typeof e=="function"||typeof e=="symbol"||isNaN(e)?l.removeAttribute(a):l.setAttribute(a,e);break;case"popover":sl("beforetoggle",l),sl("toggle",l),lu(l,"popover",e);break;case"xlinkActuate":sa(l,"http://www.w3.org/1999/xlink","xlink:actuate",e);break;case"xlinkArcrole":sa(l,"http://www.w3.org/1999/xlink","xlink:arcrole",e);break;case"xlinkRole":sa(l,"http://www.w3.org/1999/xlink","xlink:role",e);break;case"xlinkShow":sa(l,"http://www.w3.org/1999/xlink","xlink:show",e);break;case"xlinkTitle":sa(l,"http://www.w3.org/1999/xlink","xlink:title",e);break;case"xlinkType":sa(l,"http://www.w3.org/1999/xlink","xlink:type",e);break;case"xmlBase":sa(l,"http://www.w3.org/XML/1998/namespace","xml:base",e);break;case"xmlLang":sa(l,"http://www.w3.org/XML/1998/namespace","xml:lang",e);break;case"xmlSpace":sa(l,"http://www.w3.org/XML/1998/namespace","xml:space",e);break;case"is":lu(l,"is",e);break;case"innerText":case"textContent":break;default:(!(2<a.length)||a[0]!=="o"&&a[0]!=="O"||a[1]!=="n"&&a[1]!=="N")&&(a=dp.get(a)||a,lu(l,a,e))}}function Is(l,t,a,e,n,i){switch(a){case"style":X0(l,e,i);break;case"dangerouslySetInnerHTML":if(e!=null){if(typeof e!="object"||!("__html"in e))throw Error(_(61));if(a=e.__html,a!=null){if(n.children!=null)throw Error(_(60));l.innerHTML=a}}break;case"children":typeof e=="string"?nn(l,e):(typeof e=="number"||typeof e=="bigint")&&nn(l,""+e);break;case"onScroll":e!=null&&sl("scroll",l);break;case"onScrollEnd":e!=null&&sl("scrollend",l);break;case"onClick":e!=null&&(l.onclick=ha);break;case"suppressContentEditableWarning":case"suppressHydrationWarning":case"innerHTML":case"ref":break;case"innerText":case"textContent":break;default:if(!U0.hasOwnProperty(a))l:{if(a[0]==="o"&&a[1]==="n"&&(n=a.endsWith("Capture"),t=a.slice(2,n?a.length-7:void 0),i=l[Mt]||null,i=i!=null?i[a]:null,typeof i=="function"&&l.removeEventListener(t,i,n),typeof e=="function")){typeof i!="function"&&i!==null&&(a in l?l[a]=null:l.hasAttribute(a)&&l.removeAttribute(a)),l.addEventListener(t,e,n);break l}a in l?l[a]=e:e===!0?l.setAttribute(a,""):lu(l,a,e)}}}function ct(l,t,a){switch(t){case"div":case"span":case"svg":case"path":case"a":case"g":case"p":case"li":break;case"img":sl("error",l),sl("load",l);var e=!1,n=!1,i;for(i in a)if(a.hasOwnProperty(i)){var u=a[i];if(u!=null)switch(i){case"src":e=!0;break;case"srcSet":n=!0;break;case"children":case"dangerouslySetInnerHTML":throw Error(_(137,t));default:Al(l,t,i,u,a,null)}}n&&Al(l,t,"srcSet",a.srcSet,a,null),e&&Al(l,t,"src",a.src,a,null);return;case"input":sl("invalid",l);var s=i=u=n=null,c=null,d=null;for(e in a)if(a.hasOwnProperty(e)){var v=a[e];if(v!=null)switch(e){case"name":n=v;break;case"type":u=v;break;case"checked":c=v;break;case"defaultChecked":d=v;break;case"value":i=v;break;case"defaultValue":s=v;break;case"children":case"dangerouslySetInnerHTML":if(v!=null)throw Error(_(137,t));break;default:Al(l,t,e,v,a,null)}}B0(l,i,s,c,d,u,n,!1);return;case"select":sl("invalid",l),e=u=i=null;for(n in a)if(a.hasOwnProperty(n)&&(s=a[n],s!=null))switch(n){case"value":i=s;break;case"defaultValue":u=s;break;case"multiple":e=s;default:Al(l,t,n,s,a,null)}t=i,a=u,l.multiple=!!e,t!=null?We(l,!!e,t,!1):a!=null&&We(l,!!e,a,!0);return;case"textarea":sl("invalid",l),i=n=e=null;for(u in a)if(a.hasOwnProperty(u)&&(s=a[u],s!=null))switch(u){case"value":e=s;break;case"defaultValue":n=s;break;case"children":i=s;break;case"dangerouslySetInnerHTML":if(s!=null)throw Error(_(91));break;default:Al(l,t,u,s,a,null)}q0(l,e,n,i);return;case"option":for(c in a)a.hasOwnProperty(c)&&(e=a[c],e!=null)&&(c==="selected"?l.selected=e&&typeof e!="function"&&typeof e!="symbol":Al(l,t,c,e,a,null));return;case"dialog":sl("beforetoggle",l),sl("toggle",l),sl("cancel",l),sl("close",l);break;case"iframe":case"object":sl("load",l);break;case"video":case"audio":for(e=0;e<ci.length;e++)sl(ci[e],l);break;case"image":sl("error",l),sl("load",l);break;case"details":sl("toggle",l);break;case"embed":case"source":case"link":sl("error",l),sl("load",l);case"area":case"base":case"br":case"col":case"hr":case"keygen":case"meta":case"param":case"track":case"wbr":case"menuitem":for(d in a)if(a.hasOwnProperty(d)&&(e=a[d],e!=null))switch(d){case"children":case"dangerouslySetInnerHTML":throw Error(_(137,t));default:Al(l,t,d,e,a,null)}return;default:if(pc(t)){for(v in a)a.hasOwnProperty(v)&&(e=a[v],e!==void 0&&Is(l,t,v,e,a,void 0));return}}for(s in a)a.hasOwnProperty(s)&&(e=a[s],e!=null&&Al(l,t,s,e,a,null))}function Gy(l,t,a,e){switch(t){case"div":case"span":case"svg":case"path":case"a":case"g":case"p":case"li":break;case"input":var n=null,i=null,u=null,s=null,c=null,d=null,v=null;for(h in a){var M=a[h];if(a.hasOwnProperty(h)&&M!=null)switch(h){case"checked":break;case"value":break;case"defaultValue":c=M;default:e.hasOwnProperty(h)||Al(l,t,h,null,e,M)}}for(var r in e){var h=e[r];if(M=a[r],e.hasOwnProperty(r)&&(h!=null||M!=null))switch(r){case"type":i=h;break;case"name":n=h;break;case"checked":d=h;break;case"defaultChecked":v=h;break;case"value":u=h;break;case"defaultValue":s=h;break;case"children":case"dangerouslySetInnerHTML":if(h!=null)throw Error(_(137,t));break;default:h!==M&&Al(l,t,r,h,e,M)}}zs(l,u,s,c,d,v,i,n);return;case"select":h=u=s=r=null;for(i in a)if(c=a[i],a.hasOwnProperty(i)&&c!=null)switch(i){case"value":break;case"multiple":h=c;default:e.hasOwnProperty(i)||Al(l,t,i,null,e,c)}for(n in e)if(i=e[n],c=a[n],e.hasOwnProperty(n)&&(i!=null||c!=null))switch(n){case"value":r=i;break;case"defaultValue":s=i;break;case"multiple":u=i;default:i!==c&&Al(l,t,n,i,e,c)}t=s,a=u,e=h,r!=null?We(l,!!a,r,!1):!!e!=!!a&&(t!=null?We(l,!!a,t,!0):We(l,!!a,a?[]:"",!1));return;case"textarea":h=r=null;for(s in a)if(n=a[s],a.hasOwnProperty(s)&&n!=null&&!e.hasOwnProperty(s))switch(s){case"value":break;case"children":break;default:Al(l,t,s,null,e,n)}for(u in e)if(n=e[u],i=a[u],e.hasOwnProperty(u)&&(n!=null||i!=null))switch(u){case"value":r=n;break;case"defaultValue":h=n;break;case"children":break;case"dangerouslySetInnerHTML":if(n!=null)throw Error(_(91));break;default:n!==i&&Al(l,t,u,n,e,i)}Y0(l,r,h);return;case"option":for(var E in a)r=a[E],a.hasOwnProperty(E)&&r!=null&&!e.hasOwnProperty(E)&&(E==="selected"?l.selected=!1:Al(l,t,E,null,e,r));for(c in e)r=e[c],h=a[c],e.hasOwnProperty(c)&&r!==h&&(r!=null||h!=null)&&(c==="selected"?l.selected=r&&typeof r!="function"&&typeof r!="symbol":Al(l,t,c,r,e,h));return;case"img":case"link":case"area":case"base":case"br":case"col":case"embed":case"hr":case"keygen":case"meta":case"param":case"source":case"track":case"wbr":case"menuitem":for(var O in a)r=a[O],a.hasOwnProperty(O)&&r!=null&&!e.hasOwnProperty(O)&&Al(l,t,O,null,e,r);for(d in e)if(r=e[d],h=a[d],e.hasOwnProperty(d)&&r!==h&&(r!=null||h!=null))switch(d){case"children":case"dangerouslySetInnerHTML":if(r!=null)throw Error(_(137,t));break;default:Al(l,t,d,r,e,h)}return;default:if(pc(t)){for(var C in a)r=a[C],a.hasOwnProperty(C)&&r!==void 0&&!e.hasOwnProperty(C)&&Is(l,t,C,void 0,e,r);for(v in e)r=e[v],h=a[v],!e.hasOwnProperty(v)||r===h||r===void 0&&h===void 0||Is(l,t,v,r,e,h);return}}for(var p in a)r=a[p],a.hasOwnProperty(p)&&r!=null&&!e.hasOwnProperty(p)&&Al(l,t,p,null,e,r);for(M in e)r=e[M],h=a[M],!e.hasOwnProperty(M)||r===h||r==null&&h==null||Al(l,t,M,r,e,h)}function Rm(l){switch(l){case"css":case"script":case"font":case"img":case"image":case"input":case"link":return!0;default:return!1}}function jy(){if(typeof performance.getEntriesByType=="function"){for(var l=0,t=0,a=performance.getEntriesByType("resource"),e=0;e<a.length;e++){var n=a[e],i=n.transferSize,u=n.initiatorType,s=n.duration;if(i&&s&&Rm(u)){for(u=0,s=n.responseEnd,e+=1;e<a.length;e++){var c=a[e],d=c.startTime;if(d>s)break;var v=c.transferSize,M=c.initiatorType;v&&Rm(M)&&(c=c.responseEnd,u+=v*(c<s?1:(s-d)/(c-d)))}if(--e,t+=8*(i+u)/(n.duration/1e3),l++,10<l)break}}if(0<l)return t/l/1e6}return navigator.connection&&(l=navigator.connection.downlink,typeof l=="number")?l:5}var Ps=null,lc=null;function Gu(l){return l.nodeType===9?l:l.ownerDocument}function Im(l){switch(l){case"http://www.w3.org/2000/svg":return 1;case"http://www.w3.org/1998/Math/MathML":return 2;default:return 0}}function Qr(l,t){if(l===0)switch(t){case"svg":return 1;case"math":return 2;default:return 0}return l===1&&t==="foreignObject"?0:l}function tc(l,t){return l==="textarea"||l==="noscript"||typeof t.children=="string"||typeof t.children=="number"||typeof t.children=="bigint"||typeof t.dangerouslySetInnerHTML=="object"&&t.dangerouslySetInnerHTML!==null&&t.dangerouslySetInnerHTML.__html!=null}var ms=null;function ky(){var l=window.event;return l&&l.type==="popstate"?l===ms?!1:(ms=l,!0):(ms=null,!1)}var Zr=typeof setTimeout=="function"?setTimeout:void 0,Qy=typeof clearTimeout=="function"?clearTimeout:void 0,Pm=typeof Promise=="function"?Promise:void 0,Zy=typeof queueMicrotask=="function"?queueMicrotask:typeof Pm!="undefined"?function(l){return Pm.resolve(null).then(l).catch(Ly)}:Zr;function Ly(l){setTimeout(function(){throw l})}function ae(l){return l==="head"}function l0(l,t){var a=t,e=0;do{var n=a.nextSibling;if(l.removeChild(a),n&&n.nodeType===8)if(a=n.data,a==="/$"||a==="/&"){if(e===0){l.removeChild(n),dn(t);return}e--}else if(a==="$"||a==="$?"||a==="$~"||a==="$!"||a==="&")e++;else if(a==="html")Pn(l.ownerDocument.documentElement);else if(a==="head"){a=l.ownerDocument.head,Pn(a);for(var i=a.firstChild;i;){var u=i.nextSibling,s=i.nodeName;i[bi]||s==="SCRIPT"||s==="STYLE"||s==="LINK"&&i.rel.toLowerCase()==="stylesheet"||a.removeChild(i),i=u}}else a==="body"&&Pn(l.ownerDocument.body);a=n}while(a);dn(t)}function t0(l,t){var a=l;l=0;do{var e=a.nextSibling;if(a.nodeType===1?t?(a._stashedDisplay=a.style.display,a.style.display="none"):(a.style.display=a._stashedDisplay||"",a.getAttribute("style")===""&&a.removeAttribute("style")):a.nodeType===3&&(t?(a._stashedText=a.nodeValue,a.nodeValue=""):a.nodeValue=a._stashedText||""),e&&e.nodeType===8)if(a=e.data,a==="/$"){if(l===0)break;l--}else a!=="$"&&a!=="$?"&&a!=="$~"&&a!=="$!"||l++;a=e}while(a)}function ac(l){var t=l.firstChild;for(t&&t.nodeType===10&&(t=t.nextSibling);t;){var a=t;switch(t=t.nextSibling,a.nodeName){case"HTML":case"HEAD":case"BODY":ac(a),dc(a);continue;case"SCRIPT":case"STYLE":continue;case"LINK":if(a.rel.toLowerCase()==="stylesheet")continue}l.removeChild(a)}}function Vy(l,t,a,e){for(;l.nodeType===1;){var n=a;if(l.nodeName.toLowerCase()!==t.toLowerCase()){if(!e&&(l.nodeName!=="INPUT"||l.type!=="hidden"))break}else if(e){if(!l[bi])switch(t){case"meta":if(!l.hasAttribute("itemprop"))break;return l;case"link":if(i=l.getAttribute("rel"),i==="stylesheet"&&l.hasAttribute("data-precedence"))break;if(i!==n.rel||l.getAttribute("href")!==(n.href==null||n.href===""?null:n.href)||l.getAttribute("crossorigin")!==(n.crossOrigin==null?null:n.crossOrigin)||l.getAttribute("title")!==(n.title==null?null:n.title))break;return l;case"style":if(l.hasAttribute("data-precedence"))break;return l;case"script":if(i=l.getAttribute("src"),(i!==(n.src==null?null:n.src)||l.getAttribute("type")!==(n.type==null?null:n.type)||l.getAttribute("crossorigin")!==(n.crossOrigin==null?null:n.crossOrigin))&&i&&l.hasAttribute("async")&&!l.hasAttribute("itemprop"))break;return l;default:return l}}else if(t==="input"&&l.type==="hidden"){var i=n.name==null?null:""+n.name;if(n.type==="hidden"&&l.getAttribute("name")===i)return l}else return l;if(l=Kt(l.nextSibling),l===null)break}return null}function Ky(l,t,a){if(t==="")return null;for(;l.nodeType!==3;)if((l.nodeType!==1||l.nodeName!=="INPUT"||l.type!=="hidden")&&!a||(l=Kt(l.nextSibling),l===null))return null;return l}function Lr(l,t){for(;l.nodeType!==8;)if((l.nodeType!==1||l.nodeName!=="INPUT"||l.type!=="hidden")&&!t||(l=Kt(l.nextSibling),l===null))return null;return l}function ec(l){return l.data==="$?"||l.data==="$~"}function nc(l){return l.data==="$!"||l.data==="$?"&&l.ownerDocument.readyState!=="loading"}function Jy(l,t){var a=l.ownerDocument;if(l.data==="$~")l._reactRetry=t;else if(l.data!=="$?"||a.readyState!=="loading")t();else{var e=function(){t(),a.removeEventListener("DOMContentLoaded",e)};a.addEventListener("DOMContentLoaded",e),l._reactRetry=e}}function Kt(l){for(;l!=null;l=l.nextSibling){var t=l.nodeType;if(t===1||t===3)break;if(t===8){if(t=l.data,t==="$"||t==="$!"||t==="$?"||t==="$~"||t==="&"||t==="F!"||t==="F")break;if(t==="/$"||t==="/&")return null}}return l}var ic=null;function a0(l){l=l.nextSibling;for(var t=0;l;){if(l.nodeType===8){var a=l.data;if(a==="/$"||a==="/&"){if(t===0)return Kt(l.nextSibling);t--}else a!=="$"&&a!=="$!"&&a!=="$?"&&a!=="$~"&&a!=="&"||t++}l=l.nextSibling}return null}function e0(l){l=l.previousSibling;for(var t=0;l;){if(l.nodeType===8){var a=l.data;if(a==="$"||a==="$!"||a==="$?"||a==="$~"||a==="&"){if(t===0)return l;t--}else a!=="/$"&&a!=="/&"||t++}l=l.previousSibling}return null}function Vr(l,t,a){switch(t=Gu(a),l){case"html":if(l=t.documentElement,!l)throw Error(_(452));return l;case"head":if(l=t.head,!l)throw Error(_(453));return l;case"body":if(l=t.body,!l)throw Error(_(454));return l;default:throw Error(_(451))}}function Pn(l){for(var t=l.attributes;t.length;)l.removeAttributeNode(t[0]);dc(l)}var Jt=new Map,n0=new Set;function ju(l){return typeof l.getRootNode=="function"?l.getRootNode():l.nodeType===9?l:l.ownerDocument}var Aa=gl.d;gl.d={f:wy,r:Fy,D:$y,C:Wy,L:Ry,m:Iy,X:lh,S:Py,M:th};function wy(){var l=Aa.f(),t=af();return l||t}function Fy(l){var t=yn(l);t!==null&&t.tag===5&&t.type==="form"?X1(t):Aa.r(l)}var gn=typeof document=="undefined"?null:document;function Kr(l,t,a){var e=gn;if(e&&typeof t=="string"&&t){var n=Qt(t);n='link[rel="'+l+'"][href="'+n+'"]',typeof a=="string"&&(n+='[crossorigin="'+a+'"]'),n0.has(n)||(n0.add(n),l={rel:l,crossOrigin:a,href:t},e.querySelector(n)===null&&(t=e.createElement("link"),ct(t,"link",l),et(t),e.head.appendChild(t)))}}function $y(l){Aa.D(l),Kr("dns-prefetch",l,null)}function Wy(l,t){Aa.C(l,t),Kr("preconnect",l,t)}function Ry(l,t,a){Aa.L(l,t,a);var e=gn;if(e&&l&&t){var n='link[rel="preload"][as="'+Qt(t)+'"]';t==="image"&&a&&a.imageSrcSet?(n+='[imagesrcset="'+Qt(a.imageSrcSet)+'"]',typeof a.imageSizes=="string"&&(n+='[imagesizes="'+Qt(a.imageSizes)+'"]')):n+='[href="'+Qt(l)+'"]';var i=n;switch(t){case"style":i=rn(l);break;case"script":i=Sn(l)}Jt.has(i)||(l=ql({rel:"preload",href:t==="image"&&a&&a.imageSrcSet?void 0:l,as:t},a),Jt.set(i,l),e.querySelector(n)!==null||t==="style"&&e.querySelector(Ei(i))||t==="script"&&e.querySelector(xi(i))||(t=e.createElement("link"),ct(t,"link",l),et(t),e.head.appendChild(t)))}}function Iy(l,t){Aa.m(l,t);var a=gn;if(a&&l){var e=t&&typeof t.as=="string"?t.as:"script",n='link[rel="modulepreload"][as="'+Qt(e)+'"][href="'+Qt(l)+'"]',i=n;switch(e){case"audioworklet":case"paintworklet":case"serviceworker":case"sharedworker":case"worker":case"script":i=Sn(l)}if(!Jt.has(i)&&(l=ql({rel:"modulepreload",href:l},t),Jt.set(i,l),a.querySelector(n)===null)){switch(e){case"audioworklet":case"paintworklet":case"serviceworker":case"sharedworker":case"worker":case"script":if(a.querySelector(xi(i)))return}e=a.createElement("link"),ct(e,"link",l),et(e),a.head.appendChild(e)}}}function Py(l,t,a){Aa.S(l,t,a);var e=gn;if(e&&l){var n=$e(e).hoistableStyles,i=rn(l);t=t||"default";var u=n.get(i);if(!u){var s={loading:0,preload:null};if(u=e.querySelector(Ei(i)))s.loading=5;else{l=ql({rel:"stylesheet",href:l,"data-precedence":t},a),(a=Jt.get(i))&&Ic(l,a);var c=u=e.createElement("link");et(c),ct(c,"link",l),c._p=new Promise(function(d,v){c.onload=d,c.onerror=v}),c.addEventListener("load",function(){s.loading|=1}),c.addEventListener("error",function(){s.loading|=2}),s.loading|=4,mu(u,t,e)}u={type:"stylesheet",instance:u,count:1,state:s},n.set(i,u)}}}function lh(l,t){Aa.X(l,t);var a=gn;if(a&&l){var e=$e(a).hoistableScripts,n=Sn(l),i=e.get(n);i||(i=a.querySelector(xi(n)),i||(l=ql({src:l,async:!0},t),(t=Jt.get(n))&&Pc(l,t),i=a.createElement("script"),et(i),ct(i,"link",l),a.head.appendChild(i)),i={type:"script",instance:i,count:1,state:null},e.set(n,i))}}function th(l,t){Aa.M(l,t);var a=gn;if(a&&l){var e=$e(a).hoistableScripts,n=Sn(l),i=e.get(n);i||(i=a.querySelector(xi(n)),i||(l=ql({src:l,async:!0,type:"module"},t),(t=Jt.get(n))&&Pc(l,t),i=a.createElement("script"),et(i),ct(i,"link",l),a.head.appendChild(i)),i={type:"script",instance:i,count:1,state:null},e.set(n,i))}}function i0(l,t,a,e){var n=(n=Za.current)?ju(n):null;if(!n)throw Error(_(446));switch(l){case"meta":case"title":return null;case"style":return typeof a.precedence=="string"&&typeof a.href=="string"?(t=rn(a.href),a=$e(n).hoistableStyles,e=a.get(t),e||(e={type:"style",instance:null,count:0,state:null},a.set(t,e)),e):{type:"void",instance:null,count:0,state:null};case"link":if(a.rel==="stylesheet"&&typeof a.href=="string"&&typeof a.precedence=="string"){l=rn(a.href);var i=$e(n).hoistableStyles,u=i.get(l);if(u||(n=n.ownerDocument||n,u={type:"stylesheet",instance:null,count:0,state:{loading:0,preload:null}},i.set(l,u),(i=n.querySelector(Ei(l)))&&!i._p&&(u.instance=i,u.state.loading=5),Jt.has(l)||(a={rel:"preload",as:"style",href:a.href,crossOrigin:a.crossOrigin,integrity:a.integrity,media:a.media,hrefLang:a.hrefLang,referrerPolicy:a.referrerPolicy},Jt.set(l,a),i||ah(n,l,a,u.state))),t&&e===null)throw Error(_(528,""));return u}if(t&&e!==null)throw Error(_(529,""));return null;case"script":return t=a.async,a=a.src,typeof a=="string"&&t&&typeof t!="function"&&typeof t!="symbol"?(t=Sn(a),a=$e(n).hoistableScripts,e=a.get(t),e||(e={type:"script",instance:null,count:0,state:null},a.set(t,e)),e):{type:"void",instance:null,count:0,state:null};default:throw Error(_(444,l))}}function rn(l){return'href="'+Qt(l)+'"'}function Ei(l){return'link[rel="stylesheet"]['+l+"]"}function Jr(l){return ql({},l,{"data-precedence":l.precedence,precedence:null})}function ah(l,t,a,e){l.querySelector('link[rel="preload"][as="style"]['+t+"]")?e.loading=1:(t=l.createElement("link"),e.preload=t,t.addEventListener("load",function(){return e.loading|=1}),t.addEventListener("error",function(){return e.loading|=2}),ct(t,"link",a),et(t),l.head.appendChild(t))}function Sn(l){return'[src="'+Qt(l)+'"]'}function xi(l){return"script[async]"+l}function u0(l,t,a){if(t.count++,t.instance===null)switch(t.type){case"style":var e=l.querySelector('style[data-href~="'+Qt(a.href)+'"]');if(e)return t.instance=e,et(e),e;var n=ql({},a,{"data-href":a.href,"data-precedence":a.precedence,href:null,precedence:null});return e=(l.ownerDocument||l).createElement("style"),et(e),ct(e,"style",n),mu(e,a.precedence,l),t.instance=e;case"stylesheet":n=rn(a.href);var i=l.querySelector(Ei(n));if(i)return t.state.loading|=4,t.instance=i,et(i),i;e=Jr(a),(n=Jt.get(n))&&Ic(e,n),i=(l.ownerDocument||l).createElement("link"),et(i);var u=i;return u._p=new Promise(function(s,c){u.onload=s,u.onerror=c}),ct(i,"link",e),t.state.loading|=4,mu(i,a.precedence,l),t.instance=i;case"script":return i=Sn(a.src),(n=l.querySelector(xi(i)))?(t.instance=n,et(n),n):(e=a,(n=Jt.get(i))&&(e=ql({},a),Pc(e,n)),l=l.ownerDocument||l,n=l.createElement("script"),et(n),ct(n,"link",e),l.head.appendChild(n),t.instance=n);case"void":return null;default:throw Error(_(443,t.type))}else t.type==="stylesheet"&&(t.state.loading&4)===0&&(e=t.instance,t.state.loading|=4,mu(e,a.precedence,l));return t.instance}function mu(l,t,a){for(var e=a.querySelectorAll('link[rel="stylesheet"][data-precedence],style[data-precedence]'),n=e.length?e[e.length-1]:null,i=n,u=0;u<e.length;u++){var s=e[u];if(s.dataset.precedence===t)i=s;else if(i!==n)break}i?i.parentNode.insertBefore(l,i.nextSibling):(t=a.nodeType===9?a.head:a,t.insertBefore(l,t.firstChild))}function Ic(l,t){l.crossOrigin==null&&(l.crossOrigin=t.crossOrigin),l.referrerPolicy==null&&(l.referrerPolicy=t.referrerPolicy),l.title==null&&(l.title=t.title)}function Pc(l,t){l.crossOrigin==null&&(l.crossOrigin=t.crossOrigin),l.referrerPolicy==null&&(l.referrerPolicy=t.referrerPolicy),l.integrity==null&&(l.integrity=t.integrity)}var ru=null;function f0(l,t,a){if(ru===null){var e=new Map,n=ru=new Map;n.set(a,e)}else n=ru,e=n.get(a),e||(e=new Map,n.set(a,e));if(e.has(l))return e;for(e.set(l,null),a=a.getElementsByTagName(l),n=0;n<a.length;n++){var i=a[n];if(!(i[bi]||i[ut]||l==="link"&&i.getAttribute("rel")==="stylesheet")&&i.namespaceURI!=="http://www.w3.org/2000/svg"){var u=i.getAttribute(t)||"";u=l+u;var s=e.get(u);s?s.push(i):e.set(u,[i])}}return e}function s0(l,t,a){l=l.ownerDocument||l,l.head.insertBefore(a,t==="title"?l.querySelector("head > title"):null)}function eh(l,t,a){if(a===1||t.itemProp!=null)return!1;switch(l){case"meta":case"title":return!0;case"style":if(typeof t.precedence!="string"||typeof t.href!="string"||t.href==="")break;return!0;case"link":if(typeof t.rel!="string"||typeof t.href!="string"||t.href===""||t.onLoad||t.onError)break;return t.rel==="stylesheet"?(l=t.disabled,typeof t.precedence=="string"&&l==null):!0;case"script":if(t.async&&typeof t.async!="function"&&typeof t.async!="symbol"&&!t.onLoad&&!t.onError&&t.src&&typeof t.src=="string")return!0}return!1}function wr(l){return!(l.type==="stylesheet"&&(l.state.loading&3)===0)}function nh(l,t,a,e){if(a.type==="stylesheet"&&(typeof e.media!="string"||matchMedia(e.media).matches!==!1)&&(a.state.loading&4)===0){if(a.instance===null){var n=rn(e.href),i=t.querySelector(Ei(n));if(i){t=i._p,t!==null&&typeof t=="object"&&typeof t.then=="function"&&(l.count++,l=ku.bind(l),t.then(l,l)),a.state.loading|=4,a.instance=i,et(i);return}i=t.ownerDocument||t,e=Jr(e),(n=Jt.get(n))&&Ic(e,n),i=i.createElement("link"),et(i);var u=i;u._p=new Promise(function(s,c){u.onload=s,u.onerror=c}),ct(i,"link",e),a.instance=i}l.stylesheets===null&&(l.stylesheets=new Map),l.stylesheets.set(a,t),(t=a.state.preload)&&(a.state.loading&3)===0&&(l.count++,a=ku.bind(l),t.addEventListener("load",a),t.addEventListener("error",a))}}var rs=0;function ih(l,t){return l.stylesheets&&l.count===0&&du(l,l.stylesheets),0<l.count||0<l.imgCount?function(a){var e=setTimeout(function(){if(l.stylesheets&&du(l,l.stylesheets),l.unsuspend){var i=l.unsuspend;l.unsuspend=null,i()}},6e4+t);0<l.imgBytes&&rs===0&&(rs=62500*jy());var n=setTimeout(function(){if(l.waitingForImages=!1,l.count===0&&(l.stylesheets&&du(l,l.stylesheets),l.unsuspend)){var i=l.unsuspend;l.unsuspend=null,i()}},(l.imgBytes>rs?50:800)+t);return l.unsuspend=a,function(){l.unsuspend=null,clearTimeout(e),clearTimeout(n)}}:null}function ku(){if(this.count--,this.count===0&&(this.imgCount===0||!this.waitingForImages)){if(this.stylesheets)du(this,this.stylesheets);else if(this.unsuspend){var l=this.unsuspend;this.unsuspend=null,l()}}}var Qu=null;function du(l,t){l.stylesheets=null,l.unsuspend!==null&&(l.count++,Qu=new Map,t.forEach(uh,l),Qu=null,ku.call(l))}function uh(l,t){if(!(t.state.loading&4)){var a=Qu.get(l);if(a)var e=a.get(null);else{a=new Map,Qu.set(l,a);for(var n=l.querySelectorAll("link[data-precedence],style[data-precedence]"),i=0;i<n.length;i++){var u=n[i];(u.nodeName==="LINK"||u.getAttribute("media")!=="not all")&&(a.set(u.dataset.precedence,u),e=u)}e&&a.set(null,e)}n=t.instance,u=n.getAttribute("data-precedence"),i=a.get(u)||e,i===e&&a.set(null,n),a.set(u,n),this.count++,e=ku.bind(this),n.addEventListener("load",e),n.addEventListener("error",e),i?i.parentNode.insertBefore(n,i.nextSibling):(l=l.nodeType===9?l.head:l,l.insertBefore(n,l.firstChild)),t.state.loading|=4}}var mi={$$typeof:ya,Provider:null,Consumer:null,_currentValue:ce,_currentValue2:ce,_threadCount:0};function fh(l,t,a,e,n,i,u,s,c){this.tag=1,this.containerInfo=l,this.pingCache=this.current=this.pendingChildren=null,this.timeoutHandle=-1,this.callbackNode=this.next=this.pendingContext=this.context=this.cancelPendingCommit=null,this.callbackPriority=0,this.expirationTimes=Gf(-1),this.entangledLanes=this.shellSuspendCounter=this.errorRecoveryDisabledLanes=this.expiredLanes=this.warmLanes=this.pingedLanes=this.suspendedLanes=this.pendingLanes=0,this.entanglements=Gf(0),this.hiddenUpdates=Gf(null),this.identifierPrefix=e,this.onUncaughtError=n,this.onCaughtError=i,this.onRecoverableError=u,this.pooledCache=null,this.pooledCacheLanes=0,this.formState=c,this.incompleteTransitions=new Map}function Fr(l,t,a,e,n,i,u,s,c,d,v,M){return l=new fh(l,t,a,u,c,d,v,M,s),t=1,i===!0&&(t|=24),i=_t(3,null,null,t),l.current=i,i.stateNode=l,t=xc(),t.refCount++,l.pooledCache=t,t.refCount++,i.memoizedState={element:e,isDehydrated:a,cache:t},_c(i),l}function $r(l){return l?(l=Ke,l):Ke}function Wr(l,t,a,e,n,i){n=$r(n),e.context===null?e.context=n:e.pendingContext=n,e=Va(t),e.payload={element:a},i=i===void 0?null:i,i!==null&&(e.callback=i),a=Ka(l,e,t),a!==null&&(St(a,l,t),Kn(a,l,t))}function c0(l,t){if(l=l.memoizedState,l!==null&&l.dehydrated!==null){var a=l.retryLane;l.retryLane=a!==0&&a<t?a:t}}function lo(l,t){c0(l,t),(l=l.alternate)&&c0(l,t)}function Rr(l){if(l.tag===13||l.tag===31){var t=Te(l,67108864);t!==null&&St(t,l,67108864),lo(l,67108864)}}function o0(l){if(l.tag===13||l.tag===31){var t=Ht();t=mc(t);var a=Te(l,t);a!==null&&St(a,l,t),lo(l,t)}}var Zu=!0;function sh(l,t,a,e){var n=P.T;P.T=null;var i=gl.p;try{gl.p=2,to(l,t,a,e)}finally{gl.p=i,P.T=n}}function ch(l,t,a,e){var n=P.T;P.T=null;var i=gl.p;try{gl.p=8,to(l,t,a,e)}finally{gl.p=i,P.T=n}}function to(l,t,a,e){if(Zu){var n=uc(e);if(n===null)os(l,t,e,Lu,a),m0(l,e);else if(mh(n,l,t,a,e))e.stopPropagation();else if(m0(l,e),t&4&&-1<oh.indexOf(l)){for(;n!==null;){var i=yn(n);if(i!==null)switch(i.tag){case 3:if(i=i.stateNode,i.current.memoizedState.isDehydrated){var u=ue(i.pendingLanes);if(u!==0){var s=i;for(s.pendingLanes|=2,s.entangledLanes|=2;u;){var c=1<<31-Ct(u);s.entanglements[1]|=c,u&=~c}na(i),(bl&6)===0&&(Cu=Ot()+500,zi(0,!1))}}break;case 31:case 13:s=Te(i,2),s!==null&&St(s,i,2),af(),lo(i,2)}if(i=uc(e),i===null&&os(l,t,e,Lu,a),i===n)break;n=i}n!==null&&e.stopPropagation()}else os(l,t,e,null,a)}}function uc(l){return l=yc(l),ao(l)}var Lu=null;function ao(l){if(Lu=null,l=je(l),l!==null){var t=pi(l);if(t===null)l=null;else{var a=t.tag;if(a===13){if(l=v0(t),l!==null)return l;l=null}else if(a===31){if(l=b0(t),l!==null)return l;l=null}else if(a===3){if(t.stateNode.current.memoizedState.isDehydrated)return t.tag===3?t.stateNode.containerInfo:null;l=null}else t!==l&&(l=null)}}return Lu=l,null}function Ir(l){switch(l){case"beforetoggle":case"cancel":case"click":case"close":case"contextmenu":case"copy":case"cut":case"auxclick":case"dblclick":case"dragend":case"dragstart":case"drop":case"focusin":case"focusout":case"input":case"invalid":case"keydown":case"keypress":case"keyup":case"mousedown":case"mouseup":case"paste":case"pause":case"play":case"pointercancel":case"pointerdown":case"pointerup":case"ratechange":case"reset":case"resize":case"seeked":case"submit":case"toggle":case"touchcancel":case"touchend":case"touchstart":case"volumechange":case"change":case"selectionchange":case"textInput":case"compositionstart":case"compositionend":case"compositionupdate":case"beforeblur":case"afterblur":case"beforeinput":case"blur":case"fullscreenchange":case"focus":case"hashchange":case"popstate":case"select":case"selectstart":return 2;case"drag":case"dragenter":case"dragexit":case"dragleave":case"dragover":case"mousemove":case"mouseout":case"mouseover":case"pointermove":case"pointerout":case"pointerover":case"scroll":case"touchmove":case"wheel":case"mouseenter":case"mouseleave":case"pointerenter":case"pointerleave":return 8;case"message":switch(Rd()){case T0:return 2;case z0:return 8;case bu:case Id:return 32;case E0:return 268435456;default:return 32}default:return 32}}var fc=!1,Fa=null,$a=null,Wa=null,ri=new Map,di=new Map,qa=[],oh="mousedown mouseup touchcancel touchend touchstart auxclick dblclick pointercancel pointerdown pointerup dragend dragstart drop compositionend compositionstart keydown keypress keyup input textInput copy cut paste click change contextmenu reset".split(" ");function m0(l,t){switch(l){case"focusin":case"focusout":Fa=null;break;case"dragenter":case"dragleave":$a=null;break;case"mouseover":case"mouseout":Wa=null;break;case"pointerover":case"pointerout":ri.delete(t.pointerId);break;case"gotpointercapture":case"lostpointercapture":di.delete(t.pointerId)}}function Bn(l,t,a,e,n,i){return l===null||l.nativeEvent!==i?(l={blockedOn:t,domEventName:a,eventSystemFlags:e,nativeEvent:i,targetContainers:[n]},t!==null&&(t=yn(t),t!==null&&Rr(t)),l):(l.eventSystemFlags|=e,t=l.targetContainers,n!==null&&t.indexOf(n)===-1&&t.push(n),l)}function mh(l,t,a,e,n){switch(t){case"focusin":return Fa=Bn(Fa,l,t,a,e,n),!0;case"dragenter":return $a=Bn($a,l,t,a,e,n),!0;case"mouseover":return Wa=Bn(Wa,l,t,a,e,n),!0;case"pointerover":var i=n.pointerId;return ri.set(i,Bn(ri.get(i)||null,l,t,a,e,n)),!0;case"gotpointercapture":return i=n.pointerId,di.set(i,Bn(di.get(i)||null,l,t,a,e,n)),!0}return!1}function Pr(l){var t=je(l.target);if(t!==null){var a=pi(t);if(a!==null){if(t=a.tag,t===13){if(t=v0(a),t!==null){l.blockedOn=t,Fo(l.priority,function(){o0(a)});return}}else if(t===31){if(t=b0(a),t!==null){l.blockedOn=t,Fo(l.priority,function(){o0(a)});return}}else if(t===3&&a.stateNode.current.memoizedState.isDehydrated){l.blockedOn=a.tag===3?a.stateNode.containerInfo:null;return}}}l.blockedOn=null}function pu(l){if(l.blockedOn!==null)return!1;for(var t=l.targetContainers;0<t.length;){var a=uc(l.nativeEvent);if(a===null){a=l.nativeEvent;var e=new a.constructor(a.type,a);xs=e,a.target.dispatchEvent(e),xs=null}else return t=yn(a),t!==null&&Rr(t),l.blockedOn=a,!1;t.shift()}return!0}function r0(l,t,a){pu(l)&&a.delete(t)}function rh(){fc=!1,Fa!==null&&pu(Fa)&&(Fa=null),$a!==null&&pu($a)&&($a=null),Wa!==null&&pu(Wa)&&(Wa=null),ri.forEach(r0),di.forEach(r0)}function Ii(l,t){l.blockedOn===t&&(l.blockedOn=null,fc||(fc=!0,lt.unstable_scheduleCallback(lt.unstable_NormalPriority,rh)))}var Pi=null;function d0(l){Pi!==l&&(Pi=l,lt.unstable_scheduleCallback(lt.unstable_NormalPriority,function(){Pi===l&&(Pi=null);for(var t=0;t<l.length;t+=3){var a=l[t],e=l[t+1],n=l[t+2];if(typeof e!="function"){if(ao(e||a)===null)continue;break}var i=yn(a);i!==null&&(l.splice(t,3),t-=3,Qs(i,{pending:!0,data:n,method:a.method,action:e},e,n))}}))}function dn(l){function t(c){return Ii(c,l)}Fa!==null&&Ii(Fa,l),$a!==null&&Ii($a,l),Wa!==null&&Ii(Wa,l),ri.forEach(t),di.forEach(t);for(var a=0;a<qa.length;a++){var e=qa[a];e.blockedOn===l&&(e.blockedOn=null)}for(;0<qa.length&&(a=qa[0],a.blockedOn===null);)Pr(a),a.blockedOn===null&&qa.shift();if(a=(l.ownerDocument||l).$$reactFormReplay,a!=null)for(e=0;e<a.length;e+=3){var n=a[e],i=a[e+1],u=n[Mt]||null;if(typeof i=="function")u||d0(a);else if(u){var s=null;if(i&&i.hasAttribute("formAction")){if(n=i,u=i[Mt]||null)s=u.formAction;else if(ao(n)!==null)continue}else s=u.action;typeof s=="function"?a[e+1]=s:(a.splice(e,3),e-=3),d0(a)}}}function ld(){function l(i){i.canIntercept&&i.info==="react-transition"&&i.intercept({handler:function(){return new Promise(function(u){return n=u})},focusReset:"manual",scroll:"manual"})}function t(){n!==null&&(n(),n=null),e||setTimeout(a,20)}function a(){if(!e&&!navigation.transition){var i=navigation.currentEntry;i&&i.url!=null&&navigation.navigate(i.url,{state:i.getState(),info:"react-transition",history:"replace"})}}if(typeof navigation=="object"){var e=!1,n=null;return navigation.addEventListener("navigate",l),navigation.addEventListener("navigatesuccess",t),navigation.addEventListener("navigateerror",t),setTimeout(a,100),function(){e=!0,navigation.removeEventListener("navigate",l),navigation.removeEventListener("navigatesuccess",t),navigation.removeEventListener("navigateerror",t),n!==null&&(n(),n=null)}}}function eo(l){this._internalRoot=l}uf.prototype.render=eo.prototype.render=function(l){var t=this._internalRoot;if(t===null)throw Error(_(409));var a=t.current,e=Ht();Wr(a,e,l,t,null,null)};uf.prototype.unmount=eo.prototype.unmount=function(){var l=this._internalRoot;if(l!==null){this._internalRoot=null;var t=l.containerInfo;Wr(l.current,2,null,l,null,null),af(),t[pn]=null}};function uf(l){this._internalRoot=l}uf.prototype.unstable_scheduleHydration=function(l){if(l){var t=D0();l={blockedOn:null,target:l,priority:t};for(var a=0;a<qa.length&&t!==0&&t<qa[a].priority;a++);qa.splice(a,0,l),a===0&&Pr(l)}};var p0=y0.version;if(p0!=="19.2.8")throw Error(_(527,p0,"19.2.8"));gl.findDOMNode=function(l){var t=l._reactInternals;if(t===void 0)throw typeof l.render=="function"?Error(_(188)):(l=Object.keys(l).join(","),Error(_(268,l)));return l=Vd(t),l=l!==null?g0(l):null,l=l===null?null:l.stateNode,l};var dh={bundleType:0,version:"19.2.8",rendererPackageName:"react-dom",currentDispatcherRef:P,reconcilerVersion:"19.2.8"};if(typeof __REACT_DEVTOOLS_GLOBAL_HOOK__!="undefined"&&(Yn=__REACT_DEVTOOLS_GLOBAL_HOOK__,!Yn.isDisabled&&Yn.supportsFiber))try{yi=Yn.inject(dh),Ut=Yn}catch{}var Yn;ff.createRoot=function(l,t){if(!h0(l))throw Error(_(299));var a=!1,e="",n=K1,i=J1,u=w1;return t!=null&&(t.unstable_strictMode===!0&&(a=!0),t.identifierPrefix!==void 0&&(e=t.identifierPrefix),t.onUncaughtError!==void 0&&(n=t.onUncaughtError),t.onCaughtError!==void 0&&(i=t.onCaughtError),t.onRecoverableError!==void 0&&(u=t.onRecoverableError)),t=Fr(l,1,!1,null,null,a,e,null,n,i,u,ld),l[pn]=t.current,Rc(l),new eo(t)};ff.hydrateRoot=function(l,t,a){if(!h0(l))throw Error(_(299));var e=!1,n="",i=K1,u=J1,s=w1,c=null;return a!=null&&(a.unstable_strictMode===!0&&(e=!0),a.identifierPrefix!==void 0&&(n=a.identifierPrefix),a.onUncaughtError!==void 0&&(i=a.onUncaughtError),a.onCaughtError!==void 0&&(u=a.onCaughtError),a.onRecoverableError!==void 0&&(s=a.onRecoverableError),a.formState!==void 0&&(c=a.formState)),t=Fr(l,1,!0,t,a!=null?a:null,e,n,c,i,u,s,ld),t.context=$r(null),a=t.current,e=Ht(),e=mc(e),n=Va(e),n.callback=null,Ka(a,n,e),a=e,t.current.lanes=a,vi(t,a),na(t),l[pn]=t.current,Rc(l),new uf(t)};ff.version="19.2.8"});var nd=_a((jh,ed)=>{"use strict";function ad(){if(!(typeof __REACT_DEVTOOLS_GLOBAL_HOOK__=="undefined"||typeof __REACT_DEVTOOLS_GLOBAL_HOOK__.checkDCE!="function"))try{__REACT_DEVTOOLS_GLOBAL_HOOK__.checkDCE(ad)}catch(l){console.error(l)}}ad(),ed.exports=td()});var f=po(Ui()),md=po(nd()),o={paper:"#E7ECE9",panel:"#FBFCFB",ink:"#13211E",ink2:"#53645F",ink3:"#87968F",rule:"#C3CFCA",grid:"#D9E2DD",invol:"#F0F2F2",lact:"#C6E8AF",empt:"#F6DBAA",unstTT:"#42A860",unstET:"#EDC28D",sep:"#281F8C",flip:"#992923",traj:"#0E6B6B",mark:"#D9930F",opt:"#6F4C9B"},Vl="'IBM Plex Mono', ui-monospace, SFMono-Regular, Menlo, monospace",j="'IBM Plex Sans', ui-sans-serif, system-ui, sans-serif",zn="'IBM Plex Serif', Georgia, serif";function cf({P:l,mode:t="amount"}){let a=t==="amount"?"M":"\u03C4",e=t==="amount"?"M":"\u03C4";return f.default.createElement("div",{style:{fontFamily:zn,fontSize:12,color:o.ink2,lineHeight:1.55,background:o.paper,border:`1px solid ${o.rule}`,padding:"6px 8px",marginBottom:12}},f.default.createElement("span",{style:{fontFamily:j,fontSize:10,color:o.ink3,display:"block",marginBottom:2}},l.resp==="sig"?"Hill response":"Michaelis\u2013Menten response"),f.default.createElement("i",null,"a"),"(",a,") = ",f.default.createElement("i",null,"a"),f.default.createElement("sub",null,"max")," \xB7 ",a,l.resp==="sig"?f.default.createElement("sup",null,"2"):null," / (",a,l.resp==="sig"?f.default.createElement("sup",null,"2"):null," + \u03BC",f.default.createElement("sub",null,e),l.resp==="sig"?f.default.createElement("sup",null,"2"):null,")")}function of(l){return l.amax/(l.resp==="sig"?2*l.muM:l.muM)}function Tn(l,t,a){let e=Math.exp(-l.gam*t),n=Math.exp(-l.dlt*t),i=Math.abs(l.dlt-l.gam)<1e-9?t*Math.exp(-l.gam*t):(Math.exp(-l.gam*t)-Math.exp(-l.dlt*t))/(l.dlt-l.gam),u=(1-e)/i,s=of(l)/u,c=l.muM,d=l.resp==="sig",v=d?D=>l.amax*D*D/(D*D+c*c):D=>l.amax*D/(D+l.muM),M=null,r=null,h=null,E=null;if(s>1)if(d){let D=Math.sqrt(Math.max((l.amax*i)**2-(2*l.muM*(1-e))**2,0));M=(l.amax*i-D)/(2*i*(1-e)),r=(l.amax*i+D)/(2*i*(1-e)),h=M*i,E=r*i}else r=l.amax/(1-e)-l.muM/i,E=r*i;let O=a>0&&v(a)/a>u,C=O?v(a)/(1-e):null,p=O?(C*i-a)/(1-n):null,m=r!==null&&a>=E,b=d||s<=1;return{P:l,T:t,Mt:a,g:e,d:n,G:i,Gamma:u,kappa:s,a:v,sig:d,psep:M,pemp:r,Msep:h,Memp:E,lacExists:O,plac:C,mlac:p,emptied:m,involStable:b,bistable:d&&(O||m),sInvariant:!O,step:(D,B)=>{let N=D*n+B*i;return[N>a?N-a:0,B*e+v(N<a?N:a)]}}}function id(l){if(!l.sig||l.psep==null||l.Mt<l.Msep)return[];let{g:t,d:a,G:e,Mt:n,a:i,psep:u,P:s}=l,c=u>=s.amax?1/0:s.muM*Math.sqrt(u/(s.amax-u)),d=Math.min(n,c),v=u*e;if(!(d>v))return[];let M=[],r=220;for(let C=0;C<=r;C++){let p=v+(d-v)*C/r,m=(u-i(p))/t,b=(p-e/t*(u-i(p)))/a;M.push([Math.max(b,0),Math.max(m,0)])}let h=[M],E=i(n),O=M;for(let C=0;C<14;C++){let p=[];for(let[m,b]of O)if(b>=E){let z=(b-E)/t;p.push([(m+n-z*e)/a,z])}if(p.length<2)break;h.push(p),O=p}return h}function ud(l,t,a){let{d:e,G:n,Mt:i,a:u,g:s,psep:c,sInvariant:d}=a;for(let v=0;v<400;v++){let M=l*e+t*n,r=M>i?M-i:0;if(t=t*s+u(M<i?M:i),l=r,!isFinite(l)||l>1e14)return 1;if(l===0&&d)return t<c?0:1}return t<c?0:1}function rd(l){let t=of(l);if(t<=l.gam)return null;let a=1e-7,e=1;for(;e<1e5&&_i(l,e).Gamma<t;)e*=2;if(e>=1e5)return null;for(let n=0;n<65;n++){let i=(a+e)/2;_i(l,i).Gamma<t?a=i:e=i}return(a+e)/2}function dd(l,t,a,e,n,i){let u=rd(e);if(u!=null){if(l.save(),l.font=`10px ${Vl}`,u<=n){let s=i(u);l.strokeStyle=o.ink2,l.lineWidth=1.15,l.setLineDash([5,4]),l.beginPath(),l.moveTo(s,y.t),l.lineTo(s,a-y.b),l.stroke(),l.setLineDash([]),l.fillStyle=o.ink2,l.textAlign=s>t*.7?"right":"left",l.fillText(`T_crit = ${Ni(u)} h`,s+(s>t*.7?-5:5),a-y.b-7)}else l.fillStyle=o.ink3,l.textAlign="right",l.fillText(`T_crit = ${Ni(u)} h (outside range)`,t-y.r-4,a-y.b-8);l.restore()}}function Ee(l,t=180){let[a,e]=(0,f.useState)(l);return(0,f.useEffect)(()=>{if(Object.is(a,l))return;let n=setTimeout(()=>e(l),t);return()=>clearTimeout(n)},[l,t]),a}function zt(l,t,a){let e=(0,f.useRef)(null),n=(0,f.useRef)(null),[i,u]=(0,f.useState)(420);return(0,f.useLayoutEffect)(()=>{let c=e.current;if(!c)return;let d=()=>{let M=c.getBoundingClientRect().width;M>0&&u(Math.max(260,Math.floor(M)))};d();let v=new ResizeObserver(d);return v.observe(c),window.addEventListener("resize",d),()=>{v.disconnect(),window.removeEventListener("resize",d)}},[]),(0,f.useEffect)(()=>{let c=n.current;if(!c)return;let d=window.devicePixelRatio||1;c.width=i*d,c.height=l*d,c.style.width=i+"px",c.style.height=l+"px";let v=c.getContext("2d");v.setTransform(d,0,0,d,0,0),v.clearRect(0,0,i,l),t(v,i,l)},[i,l,t]),{wrap:e,cvs:n,w:i,click:c=>{if(!a)return;let d=n.current.getBoundingClientRect();a(c.clientX-d.left,c.clientY-d.top,i,l)}}}var y={l:48,r:14,t:14,b:34};function ia(l,t,a,e,n,i,u,s=0,c=0){let d=h=>y.l+(h-s)/(i-s)*(t-y.l-y.r),v=h=>a-y.b-(h-c)/(u-c)*(a-y.t-y.b);l.strokeStyle=o.grid,l.lineWidth=1,l.fillStyle=o.ink3,l.font=`10px ${Vl}`;let M=fd((i-s)/4),r=fd((u-c)/4);for(let h=0;h<=4;h++){let E=s+(i-s)*h/4,O=c+(u-c)*h/4;l.beginPath(),l.moveTo(d(E),y.t),l.lineTo(d(E),a-y.b),l.stroke(),l.beginPath(),l.moveTo(y.l,v(O)),l.lineTo(t-y.r,v(O)),l.stroke(),l.textAlign="center",l.fillText(M(E),d(E),a-y.b+14),l.textAlign="right",l.fillText(r(O),y.l-6,v(O)+3)}return l.strokeStyle=o.rule,l.strokeRect(y.l,y.t,t-y.l-y.r,a-y.t-y.b),l.fillStyle=o.ink2,l.font=`11px ${j}`,l.textAlign="center",l.fillText(e,y.l+(t-y.l-y.r)/2,a-4),l.save(),l.translate(11,y.t+(a-y.t-y.b)/2),l.rotate(-Math.PI/2),l.fillText(n,0,0),l.restore(),{X:d,Y:v}}function fd(l){if(!(l>0)||!isFinite(l))return e=>xe(e);let t=Math.max(0,Math.ceil(-Math.log10(l)-1e-9)),a=l*Math.pow(10,t);return Math.abs(a-Math.round(a))>1e-6*a&&(t+=1),t=Math.min(t,4),e=>Math.abs(e)<.5*Math.pow(10,-t)?"0":e.toFixed(t)}var xe=l=>{if(!isFinite(l))return String(l);let t=Math.abs(l);return t>=10?l.toFixed(0):t===0?"0":String(parseFloat(l.toPrecision(2)))},Ni=l=>l==null?"\u2014":isFinite(l)?Math.abs(l)>=1e3?l.toExponential(2):l.toFixed(3):"\u221E",Ai=[[0,"#000080"],[.125,"#0000FF"],[.375,"#00FFFF"],[.625,"#FFFF00"],[.875,"#FF0000"],[1,"#800000"]],sf=l=>Math.max(0,Math.min(1,l));function ph(l,t,a){let e=Wt(l),n=Wt(t),i=sf(a),u=e.map((s,c)=>Math.round(s+(n[c]-s)*i));return`rgb(${u[0]},${u[1]},${u[2]})`}function yh(l,t,a="linear"){if(!(t>0))return 0;let e=Math.max(0,Math.min(l,t));return sf(a==="log"?Math.log1p(e)/Math.log1p(t):e/t)}function sd(l,t,a="linear"){let e=sf(l);return t>0?a==="log"?Math.expm1(e*Math.log1p(t)):e*t:0}function cd(l,t,a="linear"){if(!(l>0))return o.invol;let e=yh(l,t,a);for(let n=0;n<Ai.length-1;n++){let[i,u]=Ai[n],[s,c]=Ai[n+1];if(e<=s)return ph(u,c,(e-i)/(s-i))}return Ai[Ai.length-1][1]}function hh(l,t){if(l.lacExists&&l.mlac!=null){let a=l.mlac+l.Mt,e=a>0?l.Mt/(1/t.tauEmp*a):0;return{out:24*l.Mt/(l.T+e),Mstar:l.Mt,tau:e,state:"target-met"}}if(l.emptied&&l.Memp!=null){let a=t.tauEmp;return{out:24*l.Memp/(l.T+a),Mstar:l.Memp,tau:a,state:"emptied"}}return{out:0,Mstar:0,tau:null,state:"involution"}}function vh(l){if(l.pemp==null)return{out:0,Mstar:0,state:"involution"};let t=l.Lam*l.pemp;return{out:24*t/(l.T+l.tau),Mstar:t,state:"positive"}}function mf(l){if(!l)return[];let t=[];for(let a=0;a<l.NX;a++){let e=-1/0;for(let d=0;d<l.NY;d++){let v=l.values[d*l.NX+a];isFinite(v)&&(e=Math.max(e,v))}if(!(e>1e-10)){t.push([null,null]);continue}let n=1e-7*Math.max(1,Math.abs(e)),i=0;for(;i<l.NY-1&&l.values[i*l.NX+a]<e-n;)i++;let u=i;if(i>0&&i<l.NY-1){let d=l.values[(i-1)*l.NX+a],v=l.values[i*l.NX+a],M=l.values[(i+1)*l.NX+a],r=d-2*v+M;if(d<v-n&&M<v-n&&Math.abs(r)>1e-14){let h=Math.max(-.5,Math.min(.5,.5*(d-M)/r));u=i+h}}let s=l.xmin+a/(l.NX-1)*(l.xmax-l.xmin),c=l.ymin+u/(l.NY-1)*(l.ymax-l.ymin);t.push([s,c])}return t}function rf(l,t,a,e){if(!t||!t.length)return;l.setLineDash([]),l.beginPath();let n=!1;for(let i of t){if(i[0]==null||i[1]==null||!isFinite(i[0])||!isFinite(i[1])){n=!1;continue}let u=a(i[0]),s=e(i[1]);n?l.lineTo(u,s):(l.moveTo(u,s),n=!0)}l.strokeStyle=o.panel,l.lineWidth=5,l.stroke(),l.strokeStyle=o.opt,l.lineWidth=2.4,l.stroke()}function df(l,t,a,e,n,i,u,s,c="linear"){let d=document.createElement("canvas");d.width=e.NX,d.height=e.NY;let v=d.getContext("2d"),M=v.createImageData(e.NX,e.NY);for(let C=0;C<e.NY;C++)for(let p=0;p<e.NX;p++){let m=e.values[C*e.NX+p],b=bh(cd(m,n,c)),x=((e.NY-1-C)*e.NX+p)*4;M.data[x]=b[0],M.data[x+1]=b[1],M.data[x+2]=b[2],M.data[x+3]=255}if(v.putImageData(M,0,0),l.imageSmoothingEnabled=!0,l.drawImage(d,y.l,y.t,t-y.l-y.r,a-y.t-y.b),i>0&&n>0){l.save(),l.strokeStyle="rgba(19,33,30,0.72)",l.lineWidth=.9;for(let C=1;C<=i;C++){let p=sd(C/(i+1),n,c);l.beginPath();for(let m=0;m<e.NY-1;m++)for(let b=0;b<e.NX-1;b++){let z=e.values[m*e.NX+b],x=e.values[m*e.NX+b+1],Y=e.values[(m+1)*e.NX+b+1],D=e.values[(m+1)*e.NX+b],B=[],N=(H,fl,R,F,hl,kl)=>{if(H<p&&fl>=p||fl<p&&H>=p){let _l=(p-H)/(fl-H);B.push([R+_l*(hl-R),F+_l*(kl-F)])}};N(z,x,b,m,b+1,m),N(x,Y,b+1,m,b+1,m+1),N(Y,D,b+1,m+1,b,m+1),N(D,z,b,m+1,b,m);let k=(H,fl)=>{let R=e.xmin+H[0]/(e.NX-1)*(e.xmax-e.xmin),F=e.ymin+H[1]/(e.NY-1)*(e.ymax-e.ymin),hl=e.xmin+fl[0]/(e.NX-1)*(e.xmax-e.xmin),kl=e.ymin+fl[1]/(e.NY-1)*(e.ymax-e.ymin);l.moveTo(u(R),s(F)),l.lineTo(u(hl),s(kl))};B.length===2?k(B[0],B[1]):B.length===4&&(k(B[0],B[1]),k(B[2],B[3]))}l.stroke()}l.restore()}let r=t-y.r-110,h=y.t+8,E=94,O=8;for(let C=0;C<E;C++){let p=sd(C/(E-1),n,c);l.fillStyle=cd(Math.max(p,1e-12),n,c),l.fillRect(r+C,h,1.2,O)}l.strokeStyle=o.rule,l.strokeRect(r,h,E,O),l.fillStyle=o.ink2,l.font=`9px ${Vl}`,l.textAlign="left",l.fillText("0",r,h+19),l.textAlign="right",l.fillText(xe(n),r+E,h+19),l.textAlign="center",l.fillText(`Daily output (ml/day)${c==="log"?" \xB7 log":""}`,r+E/2,h+32)}function bh(l){if(l[0]==="#")return Wt(l);let t=l.match(/rgb\((\d+),(\d+),(\d+)\)/);return t?[parseInt(t[1]),parseInt(t[2]),parseInt(t[3])]:[0,0,0]}function pf(l,t,a,e){if(l.fillStyle=o.panel,l.fillRect(0,0,t,a),!e){l.fillStyle=o.ink3,l.textAlign="center",l.font=`12px ${j}`,l.fillText("Select an initial condition in the phase plane.",t/2,a/2);return}let n=Math.max(1,e.length-1),i=53,u=t-13,s=9,d=(a-29-s)/4,v=r=>i+r/n*(u-i);[{index:0,label:"m_n (ml)",color:o.ink},{index:1,label:"p_n (ml/h)",color:o.traj},{index:3,label:"M_n (ml)",color:"#B66B15"},{index:2,label:"\u03C4_n (h)",color:o.sep}].forEach((r,h)=>{let E=s+h*d+9,O=s+(h+1)*d-15,C=e.map(z=>z[r.index]).filter(z=>z!=null&&Number.isFinite(z)),p=Math.max(1e-6,...C),m=z=>O-Math.max(0,z)/p*(O-E);l.strokeStyle=o.grid,l.lineWidth=1,l.beginPath(),l.moveTo(i,O),l.lineTo(u,O),l.stroke();for(let z=1;z<=3;z++){let x=i+z/4*(u-i);l.beginPath(),l.moveTo(x,E),l.lineTo(x,O),l.stroke()}l.fillStyle=r.color,l.textAlign="left",l.font=`10px ${j}`,l.fillText(r.label,i+3,E-3),l.fillStyle=o.ink3,l.textAlign="right",l.font=`9px ${Vl}`,l.fillText(xe(p),i-5,E+5),l.fillText("0",i-5,O+3),l.strokeStyle=r.color,l.lineWidth=1.6,l.beginPath();let b=!1;e.forEach((z,x)=>{let Y=z[r.index];if(Y==null||!Number.isFinite(Y)){b=!1;return}b?l.lineTo(v(x),m(Y)):(l.moveTo(v(x),m(Y)),b=!0)}),l.stroke(),l.fillStyle=r.color,e.forEach((z,x)=>{let Y=z[r.index];Y==null||!Number.isFinite(Y)||(l.beginPath(),l.arc(v(x),m(Y),2.35,0,2*Math.PI),l.fill())})}),l.fillStyle=o.ink2,l.textAlign="center",l.font=`10px ${Vl}`;for(let r=0;r<=4;r++){let h=Math.round(n*r/4);l.fillText(String(h),v(h),a-17)}l.font=`11px ${j}`,l.fillText("iteration n",(i+u)/2,a-3)}function yf({points:l}){return f.default.createElement("div",{className:"w-[245px] shrink-0 rounded-sm p-3",style:{background:o.panel,border:`1px solid ${o.rule}`}},f.default.createElement("div",{style:{fontFamily:j,fontSize:12,fontWeight:600,color:o.ink,marginBottom:9}},"Fixed points"),f.default.createElement("table",{style:{width:"100%",fontFamily:Vl,fontSize:11,color:o.ink,borderCollapse:"collapse",fontVariantNumeric:"tabular-nums"}},f.default.createElement("thead",null,f.default.createElement("tr",null,["","m (ml)","p (ml/h)","M (ml)"].map(t=>f.default.createElement("th",{key:t,style:{fontWeight:500,color:o.ink2,textAlign:"right",paddingBottom:7,fontSize:9.5}},t)))),f.default.createElement("tbody",null,l.map((t,a)=>f.default.createElement("tr",{key:a},f.default.createElement("td",{style:{padding:"5px 1px",borderTop:`1px solid ${o.grid}`,fontWeight:600}},t.label),[t.m,t.p,t.M].map((e,n)=>f.default.createElement("td",{key:n,style:{padding:"5px 0",textAlign:"right",borderTop:`1px solid ${o.grid}`}},Ni(e))))))))}function Et({title:l,hint:t,children:a}){return f.default.createElement("div",{className:"flex-1 min-w-[300px] rounded-sm overflow-hidden",style:{background:o.panel,border:`1px solid ${o.rule}`}},f.default.createElement("div",{className:"flex items-center justify-between px-3 py-2 gap-2",style:{borderBottom:`1px solid ${o.rule}`}},f.default.createElement("span",{style:{fontFamily:j,fontSize:12.5,fontWeight:600,color:o.ink}},l),f.default.createElement("div",{className:"flex items-center gap-2"},f.default.createElement("span",{style:{fontFamily:j,fontSize:10.5,color:o.ink3}},t))),a)}function V({label:l,sym:t,value:a,set:e,min:n,max:i,step:u}){return f.default.createElement("label",{className:"block mb-2.5"},f.default.createElement("div",{className:"flex items-baseline justify-between"},f.default.createElement("span",{style:{fontFamily:j,fontSize:11,color:o.ink2}},l," ",f.default.createElement("span",{style:{fontFamily:Vl,color:o.ink3}},t)),f.default.createElement("span",{style:{fontFamily:Vl,fontSize:11,color:o.ink}},l==="emptying time"&&typeof a=="number"?a.toFixed(2):a)),f.default.createElement("input",{type:"range",min:n,max:i,step:u,value:a,onChange:s=>e(parseFloat(s.target.value)),className:"w-full mt-1 cursor-pointer",style:{accentColor:o.traj,height:16}}))}function pd({title:l,children:t}){let[a,e]=(0,f.useState)(!0);return f.default.createElement("div",{className:"w-full",style:{width:"100%",minWidth:0}},f.default.createElement("div",{className:"flex items-center justify-end mb-1"},f.default.createElement("button",{type:"button",onClick:()=>e(n=>!n),"aria-expanded":a,className:"px-3 py-1 rounded-sm",style:{fontFamily:j,fontSize:11,color:o.ink2,background:o.panel,border:`1px solid ${o.rule}`}},a?"Hide":"Show"," ",l)),f.default.createElement("div",{style:{display:a?"block":"none",width:"100%"}},t))}function fo({P:l,kind:t,T:a,Tmax:e,param:n,paramMax:i,setT:u,setParam:s}){let[c,d]=(0,f.useState)("T"),[v,M]=(0,f.useState)(250),r=t==="target",h=t==="tau-duration",E=r?"M_tar":"\u03C4",O=r?"ml":"h",C=r?.01:.005,p=(0,f.useMemo)(()=>{let Y=c==="T"?.15:C,D=c==="T"?Math.max(.2,e):Math.max(C*2,i),B=[];for(let N=0;N<650;N++){let k=Y+N*(D-Y)/649,H=c==="T"?k:Math.max(.15,Math.min(a,e)),fl=c==="T"?Math.max(C,Math.min(n,i)):k,R=h?io(l,H,fl):r?Tn(l,H,fl):no(l,H,fl),F={x:k,zero:h?null:{p:0,stable:R.involStable},target:null,emptied:null,saddle:null};h?F[fl>=l.tauEmp?"emptied":"target"]={p:R.pstar,stable:!0}:r?(R.lacExists&&(F.target={p:R.plac,stable:!0}),R.emptied&&(F.emptied={p:R.pemp,stable:!0}),R.sig&&R.psep!=null&&fl>=R.Msep&&(F.saddle={p:R.psep,stable:!1})):(R.pemp!=null&&(F.target={p:R.pemp,stable:!0}),R.sig&&R.psep!=null&&(F.saddle={p:R.psep,stable:!1})),B.push(F)}return{rows:B,xmin:Y,xmax:D}},[l,t,h,c,a,n,e,i]),m=(0,f.useCallback)((x,Y,D)=>{let B=c==="T"?"wait interval  T  (h)":`${E}  (${O})`,{X:N,Y:k}=ia(x,Y,D,B,"fixed-point production rate  p  (ml/h)",p.xmax,v,p.xmin,0);x.save(),x.beginPath(),x.rect(y.l,y.t,Y-y.l-y.r,D-y.t-y.b),x.clip();let H={zero:o.ink2,target:"#309C50",emptied:"#D28B2C",saddle:o.sep};for(let R of["zero","target","emptied","saddle"]){let F=H[R];for(let hl of[!0,!1]){x.strokeStyle=F,x.lineWidth=hl?2:1.7,x.setLineDash(hl?[]:[5,4]),x.beginPath();let kl=!1;for(let _l of p.rows){let Sl=_l[R];if(!Sl||Sl.stable!==hl||!isFinite(Sl.p)){kl=!1;continue}let Rl=N(_l.x),El=k(Sl.p);kl?x.lineTo(Rl,El):(x.moveTo(Rl,El),kl=!0)}x.stroke(),x.setLineDash([])}}if(c==="T"){let R=rd(l);if(R!=null&&R>=p.xmin&&R<=p.xmax){let F=N(R);x.strokeStyle=o.ink3,x.lineWidth=1,x.setLineDash([3,4]),x.beginPath(),x.moveTo(F,y.t),x.lineTo(F,D-y.b),x.stroke(),x.setLineDash([]),x.font=`10px ${Vl}`,x.textAlign="left",x.fillStyle=o.ink2,x.fillText("T_crit",Math.min(F+5,Y-y.r-43),D-y.b-7)}}let fl=c==="T"?a:n;fl>=p.xmin&&fl<=p.xmax&&(x.strokeStyle=o.mark,x.lineWidth=1,x.setLineDash([3,4]),x.beginPath(),x.moveTo(N(fl),y.t),x.lineTo(N(fl),D-y.b),x.stroke(),x.setLineDash([])),x.restore()},[l,c,a,n,E,O,p,v]),b=zt(285,m,(x,Y,D,B)=>{let N=Math.max(0,Math.min(1,(x-y.l)/(D-y.l-y.r))),k=p.xmin+N*(p.xmax-p.xmin);c==="T"?u(+k.toFixed(3)):s(+k.toFixed(3))}),z=c==="T"?n:a;return f.default.createElement(pd,{title:"bifurcation diagram"},f.default.createElement(Et,{title:"Analytical bifurcation diagram",hint:"fixed-point branches; click to select schedule"},f.default.createElement("div",{className:"flex flex-wrap gap-3 items-center px-3 pt-2 pb-1",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("div",{className:"flex gap-1"},[["T","vary wait interval T"],["parameter",`vary ${E}`]].map(([x,Y])=>f.default.createElement("button",{key:x,onClick:()=>d(x),className:"px-2 py-1 rounded-sm",style:{background:c===x?o.ink:"transparent",color:c===x?o.panel:o.ink2,border:`1px solid ${c===x?o.ink:o.rule}`}},Y))),f.default.createElement("div",{className:"flex-1 min-w-[160px]"},f.default.createElement(V,{label:c==="T"?`fixed ${E}`:"fixed T",sym:c==="T"?O:"h",value:z,set:c==="T"?s:u,min:c==="T"?C:.15,max:c==="T"?i:e,step:c==="T"?r?1:.005:.05})),f.default.createElement("div",{className:"flex-1 min-w-[150px]"},f.default.createElement(V,{label:"p-axis maximum",sym:"ml/h",value:v,set:M,min:.5,max:5e3,step:.5}))),f.default.createElement("div",{ref:b.wrap,style:{width:"100%"}},f.default.createElement("canvas",{ref:b.cvs,onClick:b.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"flex flex-wrap gap-4 px-3 py-2",style:{fontFamily:j,fontSize:10.5,color:o.ink2,borderTop:`1px solid ${o.rule}`}},f.default.createElement("span",null,f.default.createElement("span",{style:{color:"#309C50"}},"\u2501\u2501")," ",h?"p* (partial emptying)":r?"p_tar (stable target-met)":"p_lac (stable)"),(r||h)&&f.default.createElement("span",null,f.default.createElement("span",{style:{color:"#D28B2C"}},"\u2501\u2501")," ",h?"p* (complete emptying)":"p_emp (stable emptying)"),!h&&l.resp==="sig"&&f.default.createElement("span",null,f.default.createElement("span",{style:{color:o.sep}},"\u2504\u2504")," p_sep (unstable)"),!h&&f.default.createElement("span",null,f.default.createElement("span",{style:{color:o.ink2}},"\u2501\u2501")," zero-production state"),f.default.createElement("span",null,h?"Unique attracting fixed point; branch color indicates partial versus complete emptying.":r?"Only admissible branches are shown; p_emp requires M_tar \u2265 M_emp(T).":"Only admissible positive fixed-point branches are shown."))))}function gh({P:l,setP:t,T:a,setT:e}){let[n,i]=(0,f.useState)(170),[u,s]=(0,f.useState)(12),[c,d]=(0,f.useState)(600),[v,M]=(0,f.useState)(1),[r,h]=(0,f.useState)(!1),[E,O]=(0,f.useState)("regions"),[C,p]=(0,f.useState)(1200),[m,b]=(0,f.useState)(6),[z,x]=(0,f.useState)("linear"),[Y,D]=(0,f.useState)(null),[B,N]=(0,f.useState)(50),k=g=>U=>t(X=>({...X,[g]:U})),H=(0,f.useMemo)(()=>Tn(l,a,n),[l,a,n]),fl=(0,f.useMemo)(()=>id(H),[H]),R=(0,f.useMemo)(()=>{let g=[],U=[],X=q=>{q.length&&q[q.length-1][0]!==null&&q.push([null,null])};for(let q=0;q<=260;q++){let L=.15+(u-.15)*q/260,nl=Tn(l,L,n);nl.kappa>1?(nl.sig?g.push([L,nl.Msep]):X(g),U.push([L,nl.Memp])):(X(g),X(U))}return{sep:g,emp:U}},[l,u,n]),F=Ee((0,f.useMemo)(()=>({P:l,Tmax:u,Mmax:c}),[l,u,c])),hl=(0,f.useMemo)(()=>{let{P:g,Tmax:U,Mmax:X}=F,G=150,q=145,L=new Float64Array(G*q),nl=0;for(let ol=0;ol<q;ol++){let $=ol/(q-1)*X;for(let ul=0;ul<G;ul++){let pl=Math.max(.05,ul/(G-1)*U),Xl=hh(Tn(g,pl,Math.max($,1e-8)),g);L[ol*G+ul]=Xl.out,nl=Math.max(nl,Xl.out)}}return{NX:G,NY:q,values:L,xmin:0,xmax:U,ymin:0,ymax:X,observedMax:nl}},[F]),kl=(0,f.useMemo)(()=>mf(hl),[hl]),_l=(0,f.useMemo)(()=>{let g=L=>{let nl=[L.Mt/L.d];L.mlac!=null&&nl.push(L.mlac);for(let ol of id(L))for(let[$]of ol)nl.push($);return{m:Math.max(...nl.filter(isFinite),0),p:Math.max(L.pemp||0,L.plac||0,L.psep||0,0)}},U=0,X=0;if(r)for(let L=1;L<=40;L++){let nl=g(Tn(l,a,c*L/40));U=Math.max(U,nl.m),X=Math.max(X,nl.p)}else{let L=g(H);U=L.m,X=L.p}let G=Math.max(U,1)*1.25*v,q=Math.max(X,l.amax/(1-H.g)*.35)*1.25*v;return{mMax:G,pMax:q}},[H,l,a,c,v,r]),Sl=Ee((0,f.useMemo)(()=>({M:H,view:_l}),[H,_l])),Rl=(0,f.useMemo)(()=>{let{M:g,view:U}=Sl,X=150,G=138,q=new Uint8ClampedArray(X*G*4),L=!g.sig||g.kappa<=1,nl=!g.sig&&g.kappa>1?1:0,ol=[Wt(o.invol),Wt(g.lacExists?o.lact:o.empt)];for(let $=0;$<G;$++){let ul=(G-1-$)/(G-1)*U.pMax;for(let pl=0;pl<X;pl++){let Xl=pl/(X-1)*U.mMax,vl=L?nl:ud(Xl,ul,g),Ql=($*X+pl)*4;q[Ql]=ol[vl][0],q[Ql+1]=ol[vl][1],q[Ql+2]=ol[vl][2],q[Ql+3]=255}}return{NX:X,NY:G,img:q}},[Sl]),El=(0,f.useMemo)(()=>{if(!Y)return null;let[g,U]=Y,X=[[g,U,null,null,null]];for(let G=0;G<B;G++){let q=H.d*g+H.G*U,L=Math.min(H.Mt,q),nl=q>0?l.tauEmp*L/q:l.tauEmp;if([g,U]=H.step(g,U),!Number.isFinite(g)||!Number.isFinite(U))break;X.push([g,U,nl,L,q>H.Mt])}return X},[Y,H,l.tauEmp,B]),A=(0,f.useCallback)((g,U,X)=>{let{X:G,Y:q}=ia(g,U,X,"wait interval  T  (h)","target  M_tar  (ml)",u,c);if(g.save(),g.beginPath(),g.rect(y.l,y.t,U-y.l-y.r,X-y.t-y.b),g.clip(),E==="output")df(g,U,X,hl,C,m,G,q,z);else{g.fillStyle=o.invol,g.fillRect(y.l,y.t,U-y.l-y.r,X-y.t-y.b);let $=240;for(let ul=0;ul<$;ul++){let pl=.15+(u-.15)*ul/$,Xl=.15+(u-.15)*(ul+1)/$,vl=Tn(l,(pl+Xl)/2,n);if(vl.kappa<=1)continue;let Ql=G(pl),xt=G(Xl);vl.sig?(g.fillStyle=o.lact,g.fillRect(Ql,q(vl.Memp),xt-Ql+.6,q(vl.Msep)-q(vl.Memp)),g.fillStyle=o.empt,g.fillRect(Ql,y.t,xt-Ql+.6,q(vl.Memp)-y.t)):(g.fillStyle=o.lact,g.fillRect(Ql,q(vl.Memp),xt-Ql+.6,X-y.b-q(vl.Memp)),g.fillStyle=o.empt,g.fillRect(Ql,y.t,xt-Ql+.6,q(vl.Memp)-y.t))}}let L=($,ul,pl,Xl)=>{g.strokeStyle=ul,g.lineWidth=Xl,g.setLineDash(pl),g.beginPath();let vl=!1;for(let Ql of $){if(Ql[0]===null){vl=!1;continue}let xt=G(Ql[0]),S=q(Ql[1]);vl?g.lineTo(xt,S):(g.moveTo(xt,S),vl=!0)}g.stroke(),g.setLineDash([])};L(R.emp,E==="output"?o.ink2:o.ink,[],1.4),H.sig&&L(R.sep,E==="output"?o.ink2:o.ink,[],1.4),E==="output"&&rf(g,kl,G,q),dd(g,U,X,l,u,G);let nl=G(a),ol=q(n);if(g.strokeStyle=o.mark,g.lineWidth=1,g.setLineDash([2,3]),g.beginPath(),g.moveTo(y.l,ol),g.lineTo(U-y.r,ol),g.moveTo(nl,y.t),g.lineTo(nl,X-y.b),g.stroke(),g.setLineDash([]),g.fillStyle=o.mark,g.strokeStyle=o.ink,g.lineWidth=1.2,g.beginPath(),g.arc(nl,ol,4.5,0,7),g.fill(),g.stroke(),g.restore(),E==="regions"){g.font=`10px ${Vl}`,g.textAlign="left";let $=(ul,pl,Xl)=>{let vl=ul.filter(xt=>xt[0]!==null&&xt[1]<c*.97&&xt[1]>c*.03);if(!vl.length)return;let Ql=vl[Math.floor(vl.length*.62)];g.fillStyle=Xl,g.fillText(pl,G(Ql[0])+4,q(Ql[1])-4)};$(R.emp,"M_emp",o.ink),H.sig&&$(R.sep,"M_sep",o.ink)}},[l,a,n,u,c,R,H.sig,E,hl,kl,C,m,z]),K=(0,f.useCallback)((g,U,X)=>{let{X:G,Y:q}=ia(g,U,X,"milk after removal  m  (ml)","production rate  p  (ml/h)",_l.mMax,_l.pMax);g.save(),g.beginPath(),g.rect(y.l,y.t,U-y.l-y.r,X-y.t-y.b),g.clip();let L=document.createElement("canvas");L.width=Rl.NX,L.height=Rl.NY,L.getContext("2d").putImageData(new ImageData(Rl.img,Rl.NX,Rl.NY),0,0),g.imageSmoothingEnabled=!0,g.drawImage(L,y.l,y.t,U-y.l-y.r,X-y.t-y.b),g.strokeStyle=o.ink2,g.lineWidth=1.2,g.setLineDash([5,3]),g.beginPath(),g.moveTo(G(H.Mt/H.d),q(0)),g.lineTo(G(0),q(H.Mt/H.G)),g.stroke(),g.setLineDash([]),fl.forEach((ol,$)=>{g.strokeStyle=o.sep,g.lineWidth=$===0?2.2:1.6,g.setLineDash($===0?[]:[6,3]),g.beginPath(),ol.forEach(([ul,pl],Xl)=>Xl?g.lineTo(G(ul),q(pl)):g.moveTo(G(ul),q(pl))),g.stroke(),g.setLineDash([])}),El&&(g.strokeStyle=o.traj,g.lineWidth=1.2,g.globalAlpha=.65,g.beginPath(),El.forEach(([ol,$],ul)=>ul?g.lineTo(G(ol),q($)):g.moveTo(G(ol),q($))),g.stroke(),g.globalAlpha=1,El.slice(0,60).forEach(([ol,$],ul)=>{g.fillStyle=o.traj,g.globalAlpha=Math.max(.15,1-ul/28),g.beginPath(),g.arc(G(ol),q($),2.2,0,7),g.fill()}),g.globalAlpha=1,g.strokeStyle=o.mark,g.lineWidth=2,g.beginPath(),g.arc(G(El[0][0]),q(El[0][1]),5,0,7),g.stroke());let nl=(ol,$,ul,pl)=>{let Xl=G(ol),vl=q($);g.beginPath(),g.arc(Xl,vl,5,0,7),g.fillStyle=ul?o.ink:o.panel,g.strokeStyle=o.ink,g.lineWidth=1.6,g.fill(),g.stroke(),g.fillStyle=o.ink,g.font=`10px ${Vl}`,g.textAlign="left",g.fillText(pl,Xl+8,vl-6)};nl(0,0,H.involStable,"z\u2080"),H.sig&&H.psep!=null&&H.Mt>=H.Msep&&nl(0,H.psep,!1,"z\u2081"),H.emptied&&nl(0,H.pemp,!0,"z\u2082"),H.lacExists&&nl(H.mlac,H.plac,!0,"z\u2082"),g.restore()},[H,fl,El,_l,Rl]),J=(0,f.useCallback)((g,U,X)=>pf(g,U,X,El),[El]),al=zt(300,A,(g,U,X,G)=>{let q=(g-y.l)/(X-y.l-y.r)*u,L=(G-y.b-U)/(G-y.t-y.b)*c;e(Math.min(u,Math.max(.15,+q.toFixed(2)))),i(Math.max(1,+L.toFixed(1))),D(null)}),il=zt(300,K,(g,U,X,G)=>{let q=(g-y.l)/(X-y.l-y.r)*_l.mMax,L=(G-y.b-U)/(G-y.t-y.b)*_l.pMax;q>=0&&L>=0&&D([q,L])}),T=zt(380,J,null),Q=H.lacExists?"\u2192 lactation state":H.emptied?"\u2192 emptied state":"\u2192 involution",w=El?H.bistable?ud(El[0][0],El[0][1],H)===0?"\u2192 involution":Q:H.involStable&&!H.lacExists&&!H.emptied?"\u2192 involution":Q:null;return f.default.createElement("div",null,f.default.createElement("header",{className:"mb-3"},f.default.createElement("h1",{style:{fontFamily:zn,fontSize:16,color:o.ink,fontWeight:600,letterSpacing:"-0.01em"}},"Amount-dependent stimulation, set-target removal"),f.default.createElement("p",{style:{fontFamily:j,fontSize:12,color:o.ink2,maxWidth:720,marginTop:2}},f.default.createElement("span",{style:{fontFamily:Vl}},"m\u2032 = max(x \u2212 M_tar, 0), p\u2032 = gp + a(min(M_tar, x)), x = dm + Gp."))),f.default.createElement("div",{className:"flex flex-wrap gap-3 items-start"},f.default.createElement("div",{className:"w-[236px] shrink-0 rounded-sm p-3",style:{background:o.panel,border:`1px solid ${o.rule}`}},f.default.createElement("div",{className:"flex gap-1 mb-3"},[["con","Michaelis\u2013Menten"],["sig","Hill"]].map(([g,U])=>f.default.createElement("button",{key:g,onClick:()=>k("resp")(g),className:"flex-1 py-1 rounded-sm transition-colors",style:{fontFamily:j,fontSize:11,background:l.resp===g?o.ink:"transparent",color:l.resp===g?o.panel:o.ink2,border:`1px solid ${l.resp===g?o.ink:o.rule}`}},U))),f.default.createElement(cf,{P:l,mode:"amount"}),f.default.createElement(V,{label:"milk decay",sym:"\u03B4",value:l.dlt,set:k("dlt"),min:.005,max:.4,step:.005}),f.default.createElement(V,{label:"production decay",sym:"\u03B3",value:l.gam,set:k("gam"),min:.005,max:.4,step:.005}),f.default.createElement(V,{label:"max stimulation",sym:"a_max",value:l.amax,set:k("amax"),min:2,max:80,step:.5}),f.default.createElement(V,{label:"half-response",sym:f.default.createElement("span",null,"\u03BC",f.default.createElement("sub",null,"M")),value:l.muM,set:k("muM"),min:10,max:600,step:5}),f.default.createElement(V,{label:"emptying time",sym:f.default.createElement("span",null,"\u03C4",f.default.createElement("sub",null,"emp")),value:l.tauEmp,set:k("tauEmp"),min:.08,max:5,step:.01}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement(V,{label:"T",sym:"h",value:a,set:g=>{e(g),D(null)},min:.15,max:u,step:.05}),f.default.createElement(V,{label:"M_tar",sym:"ml",value:n,set:g=>{i(g),D(null)},min:1,max:c,step:1}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement(V,{label:"T axis",sym:"max",value:u,set:s,min:2,max:30,step:.5}),f.default.createElement(V,{label:"M axis",sym:"max",value:c,set:d,min:50,max:2e3,step:10}),f.default.createElement(V,{label:"orbit iterations",sym:"N",value:B,set:N,min:10,max:300,step:10}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement("div",{className:"flex gap-1 mb-2"},[["regions","Regions View"],["output","Daily Output View"]].map(([g,U])=>f.default.createElement("button",{key:g,onClick:()=>O(g),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:11,background:E===g?o.ink:"transparent",color:E===g?o.panel:o.ink2,border:`1px solid ${E===g?o.ink:o.rule}`}},U))),E==="output"&&f.default.createElement(f.default.Fragment,null,f.default.createElement(V,{label:"heatmap max",sym:"ml/day",value:C,set:p,min:100,max:5e3,step:50}),f.default.createElement(V,{label:"contour lines",sym:"n",value:m,set:b,min:0,max:12,step:1}),f.default.createElement("div",{className:"flex gap-1 mb-2"},[["linear","linear color"],["log","log color"]].map(([g,U])=>f.default.createElement("button",{key:g,onClick:()=>x(g),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:10.5,background:z===g?o.traj:"transparent",color:z===g?o.panel:o.ink2,border:`1px solid ${z===g?o.traj:o.rule}`}},U))),f.default.createElement("button",{onClick:()=>p(Math.max(100,Math.ceil(hl.observedMax/50)*50)),className:"w-full py-1 rounded-sm mb-2",style:{fontFamily:j,fontSize:10.5,color:o.ink2,border:`1px solid ${o.rule}`}},"auto max (",xe(hl.observedMax)," ml/day)"),f.default.createElement("div",{style:{fontFamily:j,fontSize:9.5,color:o.ink3,lineHeight:1.35,marginBottom:8}},"daily milk output at the positive steady state; target-session time uses linear emptying.")),f.default.createElement("button",{onClick:()=>h(g=>!g),className:"w-full py-1 rounded-sm transition-colors",style:{fontFamily:j,fontSize:11,background:r?o.ink:"transparent",color:r?o.panel:o.ink2,border:`1px solid ${r?o.ink:o.rule}`}},r?"phase axes: fixed":"phase axes: auto")),f.default.createElement("div",{className:"flex-1 min-w-[300px] flex flex-col gap-3"},f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(Et,{title:"Schedule space (T, M_tar)",hint:"click to select"},f.default.createElement("div",{ref:al.wrap},f.default.createElement("canvas",{ref:al.cvs,onClick:al.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"flex flex-wrap gap-3 px-3 py-2",style:{borderTop:`1px solid ${o.rule}`}},E==="regions"?f.default.createElement(f.default.Fragment,null,[[o.invol,"involution only"],[o.lact,H.sig?"bistable: lactation (target met) / involution":"lactation (target met)"],[o.empt,H.sig?"bistable: lactation (breast emptied) / involution":"lactation (breast emptied)"]].map(([g,U])=>f.default.createElement("span",{key:U,className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:11,height:11,background:g,border:`1px solid ${o.rule}`,display:"inline-block"}}),U))):f.default.createElement(f.default.Fragment,null,f.default.createElement("span",{style:{fontFamily:j,fontSize:10.5,color:o.ink2}},"Heatmap: daily milk output at the positive steady state; ",z," color scale and correspondingly spaced contour levels."),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:16,height:0,borderTop:`2.4px solid ${o.opt}`,display:"inline-block"}}),"numerical M_DAY argmax (lowest M_tar on a plateau; plotted range)")))),f.default.createElement(Et,{title:"Phase plane (m, p)",hint:"click to drop an initial condition"},f.default.createElement("div",{ref:il.wrap},f.default.createElement("canvas",{ref:il.cvs,onClick:il.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"px-3 pt-2"},f.default.createElement(V,{label:"phase zoom",sym:"\xD7",value:v,set:M,min:.4,max:3,step:.1})),f.default.createElement("div",{className:"flex flex-wrap gap-3 px-3 py-2",style:{borderTop:`1px solid ${o.rule}`}},f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:14,height:0,borderTop:`2px solid ${o.sep}`,display:"inline-block"}}),"separatrix, inner arc"),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:14,height:0,borderTop:`1.5px dashed ${o.sep}`,display:"inline-block"}}),"outer branches"),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:14,height:0,borderTop:`1.5px dashed ${o.ink2}`,display:"inline-block"}}),"emptying boundary")))),f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(fo,{P:l,kind:"target",T:a,Tmax:u,param:n,paramMax:c,setT:e,setParam:i})),f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(Et,{title:"Orbit: m\u2099, p\u2099, M\u2099, \u03C4\u2099",hint:w||"no initial condition"},f.default.createElement("div",{ref:T.wrap},f.default.createElement("canvas",{ref:T.cvs,style:{display:"block"}}))),f.default.createElement(yf,{points:[{label:"z\u2080",m:0,p:0,M:0},...H.sig&&H.psep!=null&&H.Mt>=H.Msep?[{label:"z\u2081",m:0,p:H.psep,M:H.Msep}]:[],...H.lacExists?[{label:"z\u2082",m:H.mlac,p:H.plac,M:H.Mt}]:H.emptied?[{label:"z\u2082",m:0,p:H.pemp,M:H.Memp}]:[]]})))))}function no(l,t,a){let e=Math.exp(-l.gam*t),n=Math.exp(-l.dlt*t),i=Math.abs(l.dlt-l.gam)<1e-9?t*Math.exp(-l.gam*t):(Math.exp(-l.gam*t)-Math.exp(-l.dlt*t))/(l.dlt-l.gam),u=Math.max(1-1/l.tauEmp*a,0),s=i*(1-u)/(1-u*n),c=(1-e)/i,d=of(l)/c,v=d*(1-u)/(1-u*n),M=l.muM,r=l.resp==="sig",h=r?x=>l.amax*x*x/(x*x+M*M):x=>l.amax*x/(x+l.muM),E=r?x=>2*l.amax*M*M*x/Math.pow(x*x+M*M,2):x=>l.amax*l.muM/Math.pow(x+l.muM,2),O=null,C=null;if(v>1)if(r){let x=Math.sqrt(Math.pow(l.amax*s,2)-Math.pow(2*l.muM*(1-e),2));O=(l.amax*s-x)/(2*s*(1-e)),C=(l.amax*s+x)/(2*s*(1-e))}else C=l.amax/(1-e)-l.muM/s;return{P:l,T:t,tau:a,g:e,d:n,G:i,h:u,Lam:s,Gamma:c,kappa:d,kapT:v,a:h,ap:E,sig:r,psep:O,pemp:C,mOf:x=>x*i*u/(1-n*u),step:(x,Y)=>{let D=x*n+Y*i;return[D*u,Y*e+h(D*(1-u))]},inv:(x,Y)=>{if(u<=1e-12)return[NaN,NaN];let D=x/u,B=(Y-h(D*(1-u)))/e;return[(D-B*i)/n,B]},jac:x=>{let Y=s*x;return[[n*u,i*u],[E(Y)*n*(1-u),e+E(Y)*i*(1-u)]]},involStable:r||v<=1}}function Sh(l,t){let a=Math.exp(-l.gam*t),e=Math.exp(-l.dlt*t),n=Math.abs(l.dlt-l.gam)<1e-9?t*Math.exp(-l.gam*t):(Math.exp(-l.gam*t)-Math.exp(-l.dlt*t))/(l.dlt-l.gam),i=(1-a)/n,u=of(l)/i;if(!(u>1))return null;let s=(u-1)/(u-e);return s>=1?0:(1-s)/(1/l.tauEmp)}function Mh(l){if(!l.sig||l.psep==null)return[];if(l.h<=1e-10)return Th(l);let t=[l.mOf(l.psep),l.psep],a=l.jac(l.psep),e=a[0][0]+a[1][1],n=a[0][0]*a[1][1]-a[0][1]*a[1][0],i=Math.sqrt(Math.max(e*e-4*n,0)),u=(e-i)/2,s=[a[0][1],u-a[0][0]],c=Math.hypot(s[0],s[1])||1;s=[s[0]/c,s[1]/c];let d=1e-5*(Math.hypot(t[0],t[1])+1),v=[];for(let M of[1,-1]){let r=[];for(let h=0;h<=60;h++){let E=d*Math.pow(1/Math.max(u,1e-9),h/60);r.push([t[0]+M*E*s[0],t[1]+M*E*s[1]])}for(let h=0;h<40;h++){v=v.concat(r.filter(O=>O[0]>=0&&O[1]>=0));let E=[];for(let[O,C]of r){let p=l.inv(O,C);p[0]>=0&&p[1]>=0&&p[0]<1e7&&p[1]<1e7&&E.push(p)}if(E.length<2)break;r=E}}return v.push(t),v.sort((M,r)=>M[0]-r[0]),v}function Th(l){let{g:t,d:a,G:e,a:n,psep:i,P:u}=l,s=i*e,c=i<u.amax?u.muM*Math.sqrt(i/(u.amax-i)):8*s;if(!(c>s))return[];let d=[],v=240;for(let M=0;M<=v;M++){let r=s+(c-s)*M/v,h=Math.max((i-n(r))/t,0),E=Math.max((r-e*h)/a,0);d.push([E,h])}return d}function od(l,t,a){for(let e=0;e<500;e++)if([l,t]=a.step(l,t),!isFinite(l)||l>1e14)return 1;return t<a.psep?0:1}function zh({P:l,setP:t,T:a,setT:e}){let[n,i]=(0,f.useState)(.2),[u,s]=(0,f.useState)(12),[c,d]=(0,f.useState)(1.5),[v,M]=(0,f.useState)(1),[r,h]=(0,f.useState)("regions"),[E,O]=(0,f.useState)(1200),[C,p]=(0,f.useState)(6),[m,b]=(0,f.useState)("linear"),[z,x]=(0,f.useState)(null),[Y,D]=(0,f.useState)(50),B=T=>Q=>t(w=>({...w,[T]:Q})),N=(0,f.useMemo)(()=>no(l,a,n),[l,a,n]),k=(0,f.useMemo)(()=>Mh(N),[N]),H=Ee((0,f.useMemo)(()=>({P:l,Tmax:u,TauMax:c}),[l,u,c])),fl=(0,f.useMemo)(()=>{let{P:T,Tmax:Q,TauMax:w}=H,g=150,U=145,X=new Float64Array(g*U),G=0;for(let q=0;q<U;q++){let L=q/(U-1)*w;for(let nl=0;nl<g;nl++){let ol=Math.max(.05,nl/(g-1)*Q),$=vh(no(T,ol,L));X[q*g+nl]=$.out,G=Math.max(G,$.out)}}return{NX:g,NY:U,values:X,xmin:0,xmax:Q,ymin:0,ymax:w,observedMax:G}},[H]),R=(0,f.useMemo)(()=>mf(fl),[fl]),F=(0,f.useMemo)(()=>{let T=[{z:[0,0],stable:N.involStable,lab:"z\u2080"}];return N.psep!=null&&T.push({z:[N.mOf(N.psep),N.psep],stable:!1,lab:"z\u2081"}),N.pemp!=null&&T.push({z:[N.mOf(N.pemp),N.pemp],stable:!0,lab:"z\u2082"}),T},[N]),hl=(0,f.useMemo)(()=>{let T=[1,...F.map(w=>w.z[0]),...k.map(w=>w[0])],Q=[1,...F.map(w=>w.z[1]),...k.map(w=>w[1])];return{mMax:Math.max(...T.filter(isFinite))*1.25*v,pMax:Math.max(...Q.filter(isFinite))*1.25*v}},[F,k,v]),kl=Ee((0,f.useMemo)(()=>({M:N,view:hl}),[N,hl])),_l=(0,f.useMemo)(()=>{let{M:T,view:Q}=kl,w=140,g=130,U=new Uint8ClampedArray(w*g*4),X=!T.sig||T.psep==null,G=!T.sig&&T.kapT>1?1:0,q=[Wt(o.invol),Wt(o.lact)];for(let L=0;L<g;L++){let nl=(g-1-L)/(g-1)*Q.pMax;for(let ol=0;ol<w;ol++){let $=ol/(w-1)*Q.mMax,ul=X?G:od($,nl,T),pl=(L*w+ol)*4;U[pl]=q[ul][0],U[pl+1]=q[ul][1],U[pl+2]=q[ul][2],U[pl+3]=255}}return{NX:w,NY:g,img:U}},[kl]),Sl=(0,f.useMemo)(()=>{if(!z)return null;let[T,Q]=z,w=[[T,Q,null,null,null]];for(let g=0;g<Y;g++){let X=(N.d*T+N.G*Q)*(1-N.h);if([T,Q]=N.step(T,Q),!Number.isFinite(T)||!Number.isFinite(Q))break;w.push([T,Q,N.tau,X,!1])}return w},[z,N,Y]),Rl=(0,f.useCallback)((T,Q,w)=>{let{X:g,Y:U}=ia(T,Q,w,"wait interval  T  (h)","removal duration  \u03C4  (h)",u,c);T.save(),T.beginPath(),T.rect(y.l,y.t,Q-y.l-y.r,w-y.t-y.b),T.clip(),r==="output"?df(T,Q,w,fl,E,C,g,U,m):(T.fillStyle=o.invol,T.fillRect(y.l,y.t,Q-y.l-y.r,w-y.t-y.b));let X=300,G=[];for(let $=0;$<=X;$++){let ul=.05+(u-.05)*$/X,pl=Sh(l,ul);if(pl===null){G.push([null,null]);continue}if(G.push([ul,pl]),r==="regions"){T.fillStyle=o.lact;let Xl=g(ul),vl=g(ul+(u-.05)/X)+.6;T.fillRect(Xl,y.t,vl-Xl,U(Math.max(pl,0))-y.t),l.tauEmp<c&&(T.fillStyle=o.empt,T.fillRect(Xl,y.t,vl-Xl,U(l.tauEmp)-y.t))}}T.strokeStyle=r==="output"?o.ink2:o.ink,T.lineWidth=1.4,T.beginPath();let q=!1;for(let $ of G){if($[0]===null){q=!1;continue}let ul=g($[0]),pl=U($[1]);q?T.lineTo(ul,pl):(T.moveTo(ul,pl),q=!0)}T.stroke();{let $=l.tauEmp;$<=c&&(T.strokeStyle=o.ink3,T.lineWidth=1,T.setLineDash([3,3]),T.beginPath(),T.moveTo(y.l,U($)),T.lineTo(Q-y.r,U($)),T.stroke(),T.setLineDash([]))}r==="output"&&rf(T,R,g,U),dd(T,Q,w,l,u,g);let L=g(a),nl=U(n);T.strokeStyle=o.mark,T.lineWidth=1,T.setLineDash([2,3]),T.beginPath(),T.moveTo(y.l,nl),T.lineTo(Q-y.r,nl),T.moveTo(L,y.t),T.lineTo(L,w-y.b),T.stroke(),T.setLineDash([]),T.fillStyle=o.mark,T.strokeStyle=o.ink,T.lineWidth=1.2,T.beginPath(),T.arc(L,nl,4.5,0,7),T.fill(),T.stroke(),T.restore(),T.fillStyle=o.ink,T.font=`10px ${Vl}`,T.textAlign="left";let ol=G.filter($=>$[0]!==null&&$[1]<c*.9);if(ol.length){let $=ol[Math.floor(ol.length*.55)];T.fillText("\u03C4_min(T)",g($[0])+4,U($[1])-5)}l.tauEmp<=c&&(T.fillStyle=o.ink3,T.fillText("\u03C4 = \u03C4_emp",g(u*.74),U(l.tauEmp)-5))},[l,a,n,u,c,r,fl,R,E,C,m]),El=(0,f.useCallback)((T,Q,w)=>{let{X:g,Y:U}=ia(T,Q,w,"milk after removal  m  (ml)","production rate  p  (ml h\u207B\xB9)",hl.mMax,hl.pMax);T.save(),T.beginPath(),T.rect(y.l,y.t,Q-y.l-y.r,w-y.t-y.b),T.clip();let X=document.createElement("canvas");X.width=_l.NX,X.height=_l.NY,X.getContext("2d").putImageData(new ImageData(_l.img,_l.NX,_l.NY),0,0),T.drawImage(X,y.l,y.t,Q-y.l-y.r,w-y.t-y.b),k.length>1&&(T.strokeStyle=o.sep,T.lineWidth=2.2,T.beginPath(),k.forEach(([G,q],L)=>L?T.lineTo(g(G),U(q)):T.moveTo(g(G),U(q))),T.stroke()),Sl&&(T.strokeStyle=o.traj,T.lineWidth=1.2,T.globalAlpha=.65,T.beginPath(),Sl.forEach(([G,q],L)=>L?T.lineTo(g(G),U(q)):T.moveTo(g(G),U(q))),T.stroke(),T.globalAlpha=1,Sl.slice(0,60).forEach(([G,q],L)=>{T.fillStyle=o.traj,T.globalAlpha=Math.max(.15,1-L/28),T.beginPath(),T.arc(g(G),U(q),2.2,0,7),T.fill()}),T.globalAlpha=1,T.strokeStyle=o.mark,T.lineWidth=2,T.beginPath(),T.arc(g(Sl[0][0]),U(Sl[0][1]),5,0,7),T.stroke());for(let G of F)T.beginPath(),T.arc(g(G.z[0]),U(G.z[1]),5,0,7),T.fillStyle=G.stable?o.ink:o.panel,T.strokeStyle=o.ink,T.lineWidth=1.6,T.fill(),T.stroke(),T.fillStyle=o.ink,T.font=`10px ${Vl}`,T.textAlign="left",T.fillText(G.lab,g(G.z[0])+8,U(G.z[1])-6);T.restore()},[N,k,Sl,hl,_l,F]),A=(0,f.useCallback)((T,Q,w)=>pf(T,Q,w,Sl),[Sl]),K=zt(300,Rl,(T,Q,w,g)=>{e(Math.max(.15,+((T-y.l)/(w-y.l-y.r)*u).toFixed(2))),i(Math.max(.01,+((g-y.b-Q)/(g-y.t-y.b)*c).toFixed(3))),x(null)}),J=zt(300,El,(T,Q,w,g)=>{let U=(T-y.l)/(w-y.l-y.r)*hl.mMax,X=(g-y.b-Q)/(g-y.t-y.b)*hl.pMax;U>=0&&X>=0&&x([U,X])}),al=zt(380,A,null),il=Sl?!N.sig||N.kapT<=1?N.kapT>1?"\u2192 lactation state":"\u2192 involution":od(Sl[0][0],Sl[0][1],N)===0?"\u2192 involution":"\u2192 lactation state":null;return f.default.createElement("div",null,f.default.createElement("header",{className:"mb-3"},f.default.createElement("h1",{style:{fontFamily:zn,fontSize:16,color:o.ink,fontWeight:600,letterSpacing:"-0.01em"}},"Amount-dependent stimulation, set-duration removal"),f.default.createElement("p",{style:{fontFamily:j,fontSize:12,color:o.ink2,maxWidth:760,marginTop:2}},f.default.createElement("span",{style:{fontFamily:Vl}},"m\u2032 = hx, p\u2032 = gp + a((1\u2212h)x), x = dm + Gp, h = max(1\u2212\u03C4/\u03C4_emp, 0)."))),f.default.createElement("div",{className:"flex flex-wrap gap-3 items-start"},f.default.createElement("div",{className:"w-[236px] shrink-0 rounded-sm p-3",style:{background:o.panel,border:`1px solid ${o.rule}`}},f.default.createElement("div",{className:"flex gap-1 mb-3"},[["con","Michaelis\u2013Menten"],["sig","Hill"]].map(([T,Q])=>f.default.createElement("button",{key:T,onClick:()=>B("resp")(T),className:"flex-1 py-1 rounded-sm transition-colors",style:{fontFamily:j,fontSize:11,background:l.resp===T?o.ink:"transparent",color:l.resp===T?o.panel:o.ink2,border:`1px solid ${l.resp===T?o.ink:o.rule}`}},Q))),f.default.createElement(cf,{P:l,mode:"amount"}),f.default.createElement(V,{label:"milk decay",sym:"\u03B4",value:l.dlt,set:B("dlt"),min:.005,max:.4,step:.005}),f.default.createElement(V,{label:"production decay",sym:"\u03B3",value:l.gam,set:B("gam"),min:.005,max:.4,step:.005}),f.default.createElement(V,{label:"max stimulation",sym:"a_max",value:l.amax,set:B("amax"),min:2,max:80,step:.5}),f.default.createElement(V,{label:"half-response",sym:f.default.createElement("span",null,"\u03BC",f.default.createElement("sub",null,"M")),value:l.muM,set:B("muM"),min:10,max:600,step:5}),f.default.createElement(V,{label:"emptying time",sym:f.default.createElement("span",null,"\u03C4",f.default.createElement("sub",null,"emp")),value:l.tauEmp,set:B("tauEmp"),min:.08,max:5,step:.01}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement(V,{label:"T",sym:"h",value:a,set:T=>{e(T),x(null)},min:.15,max:u,step:.05}),f.default.createElement(V,{label:"\u03C4",sym:"h",value:n,set:T=>{i(T),x(null)},min:.01,max:c,step:.01}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement(V,{label:"T axis",sym:"max",value:u,set:s,min:2,max:30,step:.5}),f.default.createElement(V,{label:"\u03C4 axis",sym:"max",value:c,set:d,min:.2,max:4,step:.1}),f.default.createElement(V,{label:"orbit iterations",sym:"N",value:Y,set:D,min:10,max:300,step:10}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement("div",{className:"flex gap-1 mb-2"},[["regions","Regions View"],["output","Daily Output View"]].map(([T,Q])=>f.default.createElement("button",{key:T,onClick:()=>h(T),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:11,background:r===T?o.ink:"transparent",color:r===T?o.panel:o.ink2,border:`1px solid ${r===T?o.ink:o.rule}`}},Q))),r==="output"&&f.default.createElement(f.default.Fragment,null,f.default.createElement(V,{label:"heatmap max",sym:"ml/day",value:E,set:O,min:100,max:5e3,step:50}),f.default.createElement(V,{label:"contour lines",sym:"n",value:C,set:p,min:0,max:12,step:1}),f.default.createElement("div",{className:"flex gap-1 mb-2"},[["linear","linear color"],["log","log color"]].map(([T,Q])=>f.default.createElement("button",{key:T,onClick:()=>b(T),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:10.5,background:m===T?o.traj:"transparent",color:m===T?o.panel:o.ink2,border:`1px solid ${m===T?o.traj:o.rule}`}},Q))),f.default.createElement("button",{onClick:()=>O(Math.max(100,Math.ceil(fl.observedMax/50)*50)),className:"w-full py-1 rounded-sm mb-2",style:{fontFamily:j,fontSize:10.5,color:o.ink2,border:`1px solid ${o.rule}`}},"auto max (",xe(fl.observedMax)," ml/day)"))),f.default.createElement("div",{className:"flex-1 min-w-[300px] flex flex-col gap-3"},f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(Et,{title:"Schedule space (T, \u03C4)",hint:"click to select"},f.default.createElement("div",{ref:K.wrap},f.default.createElement("canvas",{ref:K.cvs,onClick:K.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"flex flex-wrap gap-3 px-3 py-2",style:{borderTop:`1px solid ${o.rule}`}},r==="regions"?[[o.invol,"involution only"],[o.lact,N.sig?"bistable: lactation / involution":"lactation"],[o.empt,N.sig?"bistable: lactation (breast emptied) / involution":"lactation (breast emptied)"]].map(([T,Q])=>f.default.createElement("span",{key:Q,className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:11,height:11,background:T,border:`1px solid ${o.rule}`,display:"inline-block"}}),Q)):f.default.createElement(f.default.Fragment,null,f.default.createElement("span",{style:{fontFamily:j,fontSize:10.5,color:o.ink2}},"Heatmap: daily milk output at the positive steady state; ",m," color scale and correspondingly spaced contour levels."),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:16,height:0,borderTop:`2.4px solid ${o.opt}`,display:"inline-block"}}),"numerical M_DAY argmax (within plotted \u03C4 range)")))),f.default.createElement(Et,{title:"Phase plane (m, p)",hint:"click to drop an initial condition"},f.default.createElement("div",{ref:J.wrap},f.default.createElement("canvas",{ref:J.cvs,onClick:J.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"px-3 pt-2"},f.default.createElement(V,{label:"phase zoom",sym:"\xD7",value:v,set:M,min:.4,max:3,step:.1})),f.default.createElement("div",{className:"flex flex-wrap gap-3 px-3 py-2",style:{borderTop:`1px solid ${o.rule}`}},f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:14,height:0,borderTop:`2px solid ${o.sep}`,display:"inline-block"}}),"separatrix \u03A3 = W^s(z\u2081)")))),f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(fo,{P:l,kind:"duration",T:a,Tmax:u,param:n,paramMax:c,setT:e,setParam:i})),f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(Et,{title:"Orbit: m\u2099, p\u2099, M\u2099, \u03C4\u2099",hint:il||"no initial condition"},f.default.createElement("div",{ref:al.wrap},f.default.createElement("canvas",{ref:al.cvs,style:{display:"block"}}))),f.default.createElement(yf,{points:[{label:"z\u2080",m:0,p:0,M:0},...N.psep!=null?[{label:"z\u2081",m:N.mOf(N.psep),p:N.psep,M:N.Lam*N.psep}]:[],...N.pemp!=null?[{label:"z\u2082",m:N.mOf(N.pemp),p:N.pemp,M:N.Lam*N.pemp}]:[]]})))))}function _i(l,t){let a=Math.exp(-l.gam*t),e=Math.exp(-l.dlt*t),n=Math.abs(l.dlt-l.gam)<1e-9?t*Math.exp(-l.gam*t):(Math.exp(-l.gam*t)-Math.exp(-l.dlt*t))/(l.dlt-l.gam);return{g:a,d:e,G:n,Gamma:(1-a)/n}}function so(l){let t=Math.max(l.muTau==null?.2:l.muTau,1e-8),a=l.resp==="sig",e=t;return{mu:t,sig:a,a:a?u=>l.amax*u*u/(u*u+e*e):u=>l.amax*u/(u+t),ap:a?u=>2*l.amax*e*e*u/Math.pow(u*u+e*e,2):u=>l.amax*t/Math.pow(u+t,2)}}function io(l,t,a){let{g:e,d:n,G:i,Gamma:u}=_i(l,t),{a:s,ap:c,sig:d,mu:v}=so(l),M=Math.max(1-1/l.tauEmp*a,0),r=(1-M)/(1-n*M),h=s(a),E=h/(1-e),O=E*i*M/(1-n*M),C=i*r*E,p=24*C/(t+a);return{P:l,T:t,tau:a,g:e,d:n,G:i,Gamma:u,h:M,r,a:s,ap:c,sig:d,mu:v,aval:h,pstar:E,mstar:O,Mstar:C,out:p,step:(b,z)=>[(n*b+i*z)*M,e*z+h]}}function Mn(l,t,a){let{g:e,d:n,G:i,Gamma:u}=_i(l,t),{a:s,ap:c,sig:d,mu:v}=so(l),M=l.tauEmp,r=s(M),h=r/(1-e),E=r/u,O=(A,K)=>{let J=n*A+i*K,al,il,T;return J>a&&J>1e-14?(al=Math.min(a/(1/l.tauEmp*J),M),il=J-a,T=!0):(al=M,il=0,T=!1),[il,e*K+s(al),al,J,T]};if(!(a>0)||a>=E*(1-1e-10)){let A=24*E/(t+M);return{P:l,T:t,Mt:a,g:e,d:n,G:i,Gamma:u,a:s,ap:c,sig:d,mu:v,tauE:M,aE:r,Memp:E,type:"emptied",tau:M,h:0,r:1,mstar:0,pstar:h,stable:!0,flipMargin:null,out:A,step:O}}let C=A=>{let K=1-1/l.tauEmp*A;return(1-K)/(1-n*K)*s(A)/u-a},p=1e-10,m=M;for(let A=0;A<60;A++){let K=(p+m)/2;C(K)<0?p=K:m=K}let b=(p+m)/2,z=Math.max(1-1/l.tauEmp*b,0),x=(1-z)/(1-n*z),Y=s(b),D=Y/(1-e),B=D*i*z/(1-n*z),N=B+a,k=b*c(b)/Math.max(N,1e-14),H=n+e-k*i,fl=n*e,R=H*H-4*fl,F,hl;if(R>=0){let A=Math.sqrt(R);F=(H+A)/2,hl=(H-A)/2}else{let A=Math.sqrt(-R)/2;F={re:H/2,im:A},hl={re:H/2,im:-A}}let kl=A=>typeof A=="number"?Math.abs(A):Math.hypot(A.re,A.im),_l=Math.max(kl(F),kl(hl)),Sl=(1+n)*(1+e)-k*i,Rl=_l<1-1e-7,El=24*a/(t+b);return{P:l,T:t,Mt:a,g:e,d:n,G:i,Gamma:u,a:s,ap:c,sig:d,mu:v,tauE:M,aE:r,Memp:E,type:"target-met",tau:b,h:z,r:x,aval:Y,mstar:B,pstar:D,stable:Rl,flipMargin:Sl,out:El,step:O}}function Eh(l,t=420,a=140){if(l.type==="emptied"||l.stable)return{out:l.out,state:l.type==="emptied"?"emptied":"stable fixed point",numerical:!1};let e=Math.max(0,(l.mstar||0)+.001*Math.max(1,Math.abs(l.mstar||0))),n=Math.max(0,(l.pstar||0)-.001*Math.max(1,Math.abs(l.pstar||0))),i=0,u=0,s=!0,c=t+a;for(let d=0;d<c;d++){let v=l.step(e,n);if(!isFinite(v[0])||!isFinite(v[1])||v[0]>1e14||v[1]>1e14)return{out:NaN,state:"numerical failure",numerical:!0};if(d>=t){let M=Math.max(0,v[3]-v[0]);i+=M,u+=l.T+v[2],v[4]||(s=!1)}e=v[0],n=v[1]}return{out:u>0?24*i/u:0,state:s?"non-steady target-met":"non-steady incl. emptying",numerical:!0}}function xh(l){if(!l||l.length<16)return!1;let t=l.slice(-10),a=0,e=0,n=1;for(let i=2;i<t.length;i++){let u=t[i],s=t[i-2],c=t[i-1];a=Math.max(a,Math.hypot(u[0]-s[0],u[1]-s[1])),e=Math.max(e,Math.hypot(u[0]-c[0],u[1]-c[1])),n=Math.max(n,Math.hypot(u[0],u[1]))}return a<2e-5*n&&e>.002*n}function Ah(l,t=240,a=12){if(l.type==="emptied")return"emptied";if(l.stable)return"stable";let e=Math.max(0,(l.mstar||0)+.001*Math.max(1,Math.abs(l.mstar||0))),n=Math.max(0,(l.pstar||0)-.001*Math.max(1,Math.abs(l.pstar||0))),i=[];for(let u=0;u<t;u++){let s=l.step(e,n);if(e=s[0],n=s[1],!isFinite(e)||!isFinite(n)||e>1e14||n>1e14)break;u>=t-a&&i.push(!!s[4])}return i.some(u=>!u)?"mixed":"target-only"}function Nh(l,t){if(l.resp!=="sig")return null;let{g:a,d:e,G:n,Gamma:i}=_i(l,t),{a:u,ap:s}=so(l),c=l.tauEmp,d=h=>{let E=Math.max(1-1/l.tauEmp*h,0),O=u(h);if(!(O>0))return 1;let C=h*s(h)/O;return(1+e)*(1+a)-(1-a)*(1-e*E)*C},v=160,M=1e-6*c,r=d(M);for(let h=1;h<=v;h++){let E=h/v*c,O=d(E);if(r<=0&&O>0){let C=M,p=E;for(let x=0;x<45;x++){let Y=(C+p)/2;d(Y)<=0?C=Y:p=Y}let m=(C+p)/2,b=1-1/l.tauEmp*m,z=(1-b)/(1-e*b);return{tau:m,Mt:z*u(m)/i}}M=E,r=O}return null}function _h({P:l,setP:t,T:a,setT:e}){let[n,i]=(0,f.useState)(.2),[u,s]=(0,f.useState)(12),[c,d]=(0,f.useState)(2),[v,M]=(0,f.useState)(1),[r,h]=(0,f.useState)(1200),[E,O]=(0,f.useState)(6),[C,p]=(0,f.useState)("linear"),[m,b]=(0,f.useState)("regions"),[z,x]=(0,f.useState)(null),[Y,D]=(0,f.useState)(50),B=A=>K=>t(J=>({...J,[A]:K})),N=(0,f.useMemo)(()=>io(l,a,n),[l,a,n]),k=Ee((0,f.useMemo)(()=>({P:l,Tmax:u,TauMax:c}),[l,u,c])),H=(0,f.useMemo)(()=>{let{P:A,Tmax:K,TauMax:J}=k,al=145,il=140,T=new Float64Array(al*il),Q=0;for(let w=0;w<il;w++){let g=Math.max(1e-4,w/(il-1)*J);for(let U=0;U<al;U++){let X=Math.max(.05,U/(al-1)*K),G=io(A,X,g);T[w*al+U]=G.out,Q=Math.max(Q,G.out)}}return{NX:al,NY:il,values:T,xmin:0,xmax:K,ymin:0,ymax:J,observedMax:Q}},[k]),fl=(0,f.useMemo)(()=>mf(H),[H]),R=(0,f.useMemo)(()=>({mMax:Math.max(1,N.mstar*2.2)*v,pMax:Math.max(1,N.pstar*2.2)*v}),[N,v]),F=(0,f.useMemo)(()=>{if(!z)return null;let[A,K]=z,J=[[A,K,null,null,null]];for(let al=0;al<Y;al++){let T=(N.d*A+N.G*K)*(1-N.h);if([A,K]=N.step(A,K),!Number.isFinite(A)||!Number.isFinite(K))break;J.push([A,K,N.tau,T,!1])}return J},[z,N,Y]),hl=(0,f.useCallback)((A,K,J)=>{let{X:al,Y:il}=ia(A,K,J,"wait interval  T  (h)","removal duration  \u03C4  (h)",u,c);A.save(),A.beginPath(),A.rect(y.l,y.t,K-y.l-y.r,J-y.t-y.b),A.clip(),m==="output"?df(A,K,J,H,r,E,al,il,C):(A.fillStyle=o.lact,A.fillRect(y.l,y.t,K-y.l-y.r,J-y.t-y.b),l.tauEmp<c&&(A.fillStyle=o.empt,A.fillRect(y.l,y.t,K-y.l-y.r,il(l.tauEmp)-y.t))),l.tauEmp<=c&&(A.strokeStyle=o.ink3,A.lineWidth=1.2,A.setLineDash([5,3]),A.beginPath(),A.moveTo(y.l,il(l.tauEmp)),A.lineTo(K-y.r,il(l.tauEmp)),A.stroke(),A.setLineDash([])),m==="output"&&rf(A,fl,al,il);let T=al(a),Q=il(n);A.strokeStyle=o.mark,A.lineWidth=1,A.setLineDash([2,3]),A.beginPath(),A.moveTo(y.l,Q),A.lineTo(K-y.r,Q),A.moveTo(T,y.t),A.lineTo(T,J-y.b),A.stroke(),A.setLineDash([]),A.fillStyle=o.mark,A.strokeStyle=o.ink,A.beginPath(),A.arc(T,Q,4.5,0,7),A.fill(),A.stroke(),A.restore(),l.tauEmp<=c&&(A.fillStyle=o.ink3,A.font=`10px ${Vl}`,A.textAlign="left",A.fillText("\u03C4 = \u03C4_emp",al(u*.72),il(l.tauEmp)-5))},[l,a,n,u,c,m,H,fl,r,E,C]),kl=(0,f.useCallback)((A,K,J)=>{let{X:al,Y:il}=ia(A,K,J,"milk after removal  m  (ml)","production rate  p  (ml h\u207B\xB9)",R.mMax,R.pMax);A.fillStyle=o.lact,A.fillRect(y.l,y.t,K-y.l-y.r,J-y.t-y.b),F&&(A.strokeStyle=o.traj,A.lineWidth=1.2,A.globalAlpha=.7,A.beginPath(),F.forEach(([T,Q],w)=>w?A.lineTo(al(T),il(Q)):A.moveTo(al(T),il(Q))),A.stroke(),A.globalAlpha=1,F.slice(0,50).forEach(([T,Q],w)=>{A.fillStyle=o.traj,A.globalAlpha=Math.max(.15,1-w/25),A.beginPath(),A.arc(al(T),il(Q),2.1,0,7),A.fill()}),A.globalAlpha=1),A.beginPath(),A.arc(al(N.mstar),il(N.pstar),5,0,7),A.fillStyle=o.ink,A.strokeStyle=o.ink,A.fill(),A.stroke(),A.fillStyle=o.ink,A.font=`10px ${Vl}`,A.textAlign="left",A.fillText("z\u2082",al(N.mstar)+8,il(N.pstar)-6)},[N,F,R]),_l=(0,f.useCallback)((A,K,J)=>pf(A,K,J,F),[F]),Sl=zt(300,hl,(A,K,J,al)=>{e(Math.max(.15,+((A-y.l)/(J-y.l-y.r)*u).toFixed(2))),i(Math.max(.01,+((al-y.b-K)/(al-y.t-y.b)*c).toFixed(3))),x(null)}),Rl=zt(300,kl,(A,K,J,al)=>{let il=(A-y.l)/(J-y.l-y.r)*R.mMax,T=(al-y.b-K)/(al-y.t-y.b)*R.pMax;il>=0&&T>=0&&x([il,T])}),El=zt(380,_l,null);return f.default.createElement("div",null,f.default.createElement("header",{className:"mb-3"},f.default.createElement("h1",{style:{fontFamily:zn,fontSize:16,color:o.ink,fontWeight:600}},"Duration-dependent stimulation, set-duration removal"),f.default.createElement("p",{style:{fontFamily:j,fontSize:12,color:o.ink2,maxWidth:800,marginTop:2}},f.default.createElement("span",{style:{fontFamily:Vl}},"m\u2032 = hx, p\u2032 = gp + a(\u03C4), x = dm + Gp, h = max(1\u2212\u03C4/\u03C4_emp, 0)."))),f.default.createElement("div",{className:"flex flex-wrap gap-3 items-start"},f.default.createElement("div",{className:"w-[236px] shrink-0 rounded-sm p-3",style:{background:o.panel,border:`1px solid ${o.rule}`}},f.default.createElement("div",{className:"flex gap-1 mb-3"},[["con","Michaelis\u2013Menten"],["sig","Hill"]].map(([A,K])=>f.default.createElement("button",{key:A,onClick:()=>B("resp")(A),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:10.5,background:l.resp===A?o.ink:"transparent",color:l.resp===A?o.panel:o.ink2,border:`1px solid ${l.resp===A?o.ink:o.rule}`}},K))),f.default.createElement(cf,{P:l,mode:"duration"}),f.default.createElement(V,{label:"milk decay",sym:"\u03B4",value:l.dlt,set:B("dlt"),min:.005,max:.4,step:.005}),f.default.createElement(V,{label:"production decay",sym:"\u03B3",value:l.gam,set:B("gam"),min:.005,max:.4,step:.005}),f.default.createElement(V,{label:"max stimulation",sym:"a_max",value:l.amax,set:B("amax"),min:2,max:80,step:.5}),f.default.createElement(V,{label:"duration half-response",sym:f.default.createElement("span",null,"\u03BC",f.default.createElement("sub",null,"\u03C4")),value:l.muTau,set:B("muTau"),min:.02,max:4,step:.02}),f.default.createElement(V,{label:"emptying time",sym:f.default.createElement("span",null,"\u03C4",f.default.createElement("sub",null,"emp")),value:l.tauEmp,set:B("tauEmp"),min:.08,max:5,step:.01}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement(V,{label:"T",sym:"h",value:a,set:A=>{e(A),x(null)},min:.15,max:u,step:.05}),f.default.createElement(V,{label:"\u03C4",sym:"h",value:n,set:A=>{i(A),x(null)},min:.01,max:c,step:.01}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement(V,{label:"T axis",sym:"max",value:u,set:s,min:2,max:30,step:.5}),f.default.createElement(V,{label:"\u03C4 axis",sym:"max",value:c,set:d,min:.2,max:5,step:.1}),f.default.createElement(V,{label:"orbit iterations",sym:"N",value:Y,set:D,min:10,max:300,step:10}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement("div",{className:"flex gap-1 mb-2"},[["regions","Regions View"],["output","Daily Output View"]].map(([A,K])=>f.default.createElement("button",{key:A,onClick:()=>b(A),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:10.5,background:m===A?o.ink:"transparent",color:m===A?o.panel:o.ink2,border:`1px solid ${m===A?o.ink:o.rule}`}},K))),m==="output"&&f.default.createElement(f.default.Fragment,null,f.default.createElement(V,{label:"heatmap max",sym:"ml/day",value:r,set:h,min:100,max:5e3,step:50}),f.default.createElement(V,{label:"contour lines",sym:"n",value:E,set:O,min:0,max:12,step:1}),f.default.createElement("div",{className:"flex gap-1 mb-2"},[["linear","linear color"],["log","log color"]].map(([A,K])=>f.default.createElement("button",{key:A,onClick:()=>p(A),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:10.5,background:C===A?o.traj:"transparent",color:C===A?o.panel:o.ink2,border:`1px solid ${C===A?o.traj:o.rule}`}},K))),f.default.createElement("button",{onClick:()=>h(Math.max(100,Math.ceil(H.observedMax/50)*50)),className:"w-full py-1 rounded-sm",style:{fontFamily:j,fontSize:10.5,color:o.ink2,border:`1px solid ${o.rule}`}},"auto max (",xe(H.observedMax)," ml/day)"))),f.default.createElement("div",{className:"flex-1 min-w-[300px] flex flex-col gap-3"},f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(Et,{title:"Schedule space (T, \u03C4)",hint:m==="regions"?"complete / incomplete emptying":"daily output (ml/day)"},f.default.createElement("div",{ref:Sl.wrap},f.default.createElement("canvas",{ref:Sl.cvs,onClick:Sl.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"flex flex-wrap gap-3 px-3 py-2",style:{borderTop:`1px solid ${o.rule}`}},m==="regions"?f.default.createElement(f.default.Fragment,null,f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:11,height:11,background:o.lact,border:`1px solid ${o.rule}`}}),"partial emptying"),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:11,height:11,background:o.empt,border:`1px solid ${o.rule}`}}),"complete emptying")):f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:16,height:0,borderTop:`2.4px solid ${o.opt}`,display:"inline-block"}}),"numerical M_DAY argmax (within plotted \u03C4 range)"),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:14,height:0,borderTop:`1.2px dashed ${o.ink3}`,display:"inline-block"}}),"\u03C4 = \u03C4_emp"))),f.default.createElement(Et,{title:"Phase plane (m, p)",hint:"click to drop an initial condition"},f.default.createElement("div",{ref:Rl.wrap},f.default.createElement("canvas",{ref:Rl.cvs,onClick:Rl.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"px-3 pt-2"},f.default.createElement(V,{label:"phase zoom",sym:"\xD7",value:v,set:M,min:.4,max:4,step:.1})))),f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(fo,{P:l,kind:"tau-duration",T:a,Tmax:u,param:n,paramMax:c,setT:e,setParam:i})),f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(Et,{title:"Orbit: m\u2099, p\u2099, M\u2099, \u03C4\u2099",hint:"\u2192 globally attracting fixed point"},f.default.createElement("div",{ref:El.wrap},f.default.createElement("canvas",{ref:El.cvs,style:{display:"block"}}))),f.default.createElement(yf,{points:[{label:"z\u2082",m:N.mstar,p:N.pstar,M:N.Mstar}]})))))}function Dh({P:l,setP:t,T:a,setT:e}){let[n,i]=(0,f.useState)(40),[u,s]=(0,f.useState)(14),[c,d]=(0,f.useState)(300),[v,M]=(0,f.useState)(1),[r,h]=(0,f.useState)(null),[E,O]=(0,f.useState)("T"),[C,p]=(0,f.useState)(a),[m,b]=(0,f.useState)(n),[z,x]=(0,f.useState)(800),[Y,D]=(0,f.useState)(30),[B,N]=(0,f.useState)(280),[k,H]=(0,f.useState)(200),[fl,R]=(0,f.useState)(80),[F,hl]=(0,f.useState)("regions"),[kl,_l]=(0,f.useState)(1200),[Sl,Rl]=(0,f.useState)(6),[El,A]=(0,f.useState)("log"),K=S=>Z=>t(ll=>({...ll,[S]:Z})),J=(0,f.useMemo)(()=>Mn(l,a,n),[l,a,n]);(0,f.useEffect)(()=>{p(a)},[a]),(0,f.useEffect)(()=>{b(n)},[n]),(0,f.useEffect)(()=>{C>u&&p(u),C<.15&&p(.15)},[u]),(0,f.useEffect)(()=>{m>c&&b(c),m<.01&&b(.01)},[c]);let al=Ee((0,f.useMemo)(()=>({P:l,Tmax:u,Mmax:c}),[l,u,c])),il=(0,f.useMemo)(()=>{if(F!=="regions")return null;let{P:S,Tmax:Z,Mmax:ll}=al,I=118,W=110,yl=new Uint8ClampedArray(I*W*4),xl={stable:Wt(o.lact),targetOnly:Wt(o.unstTT),mixed:Wt(o.unstET),emptied:Wt(o.empt)};for(let Cl=0;Cl<W;Cl++){let ml=Math.max(1e-6,Cl/(W-1)*ll);for(let Ol=0;Ol<I;Ol++){let Ml=Math.max(.05,Ol/(I-1)*Z),yt=Mn(S,Ml,ml),Il;yt.type==="emptied"?Il=xl.emptied:yt.stable?Il=xl.stable:Il=Ah(yt)==="mixed"?(Math.floor(Ol/4)+Math.floor(Cl/4))%2?xl.targetOnly:xl.emptied:xl.targetOnly;let tt=((W-1-Cl)*I+Ol)*4;yl[tt]=Il[0],yl[tt+1]=Il[1],yl[tt+2]=Il[2],yl[tt+3]=255}}return{NX:I,NY:W,img:yl}},[al,F]),T=(0,f.useMemo)(()=>{if(F!=="output")return null;let{P:S,Tmax:Z,Mmax:ll}=al,I=112,W=104,yl=new Float64Array(I*W),xl=0;for(let Cl=0;Cl<W;Cl++){let ml=Math.max(1e-6,Cl/(W-1)*ll);for(let Ol=0;Ol<I;Ol++){let Ml=Math.max(.05,Ol/(I-1)*Z),yt=Mn(S,Ml,ml),Il=Eh(yt),tt=isFinite(Il.out)?Math.max(0,Il.out):0;yl[Cl*I+Ol]=tt,xl=Math.max(xl,tt)}}return{NX:I,NY:W,values:yl,xmin:0,xmax:Z,ymin:0,ymax:ll,observedMax:xl}},[al,F]),Q=(0,f.useMemo)(()=>mf(T),[T]),w=(0,f.useMemo)(()=>{let S=[],Z=[];for(let I=0;I<=260;I++){let W=.05+(u-.05)*I/260,yl=Mn(l,W,1e12);S.push([W,yl.Memp]);let xl=Nh(l,W);Z.push(xl?[W,xl.Mt]:[null,null])}return{emp:S,flip:Z}},[l,u]),g=Ee((0,f.useMemo)(()=>({P:l,bifMode:E,bifT:C,bifM:m,bifIter:z,bifKeep:Y,bifSamples:B,Tmax:u,Mmax:c}),[l,E,C,m,z,Y,B,u,c])),U=(0,f.useMemo)(()=>{let{P:S,bifMode:Z,bifT:ll,bifM:I,bifIter:W,bifKeep:yl,bifSamples:xl,Tmax:Cl,Mmax:ml}=g,Ol=xl,Ml=Math.max(100,Math.round(W)),yt=Math.max(1,Math.min(Math.round(yl),Ml)),Il=Math.max(1,Math.ceil(yt/320)),tt=[],ua=[],Na=[],En=0,hf=.01,co=Z==="T"?Math.max(.02,ml):Math.max(.16,Cl),Rt=null;for(let vf=0;vf<Ol;vf++){let Ae=hf+(co-hf)*vf/(Ol-1),yd=Z==="T"?Math.min(Cl,Math.max(.15,ll)):Ae,hd=Z==="T"?Ae:Math.min(ml,Math.max(.01,I)),ot=Mn(S,yd,hd);ua.push({x:Ae,y:ot.pstar,stable:ot.stable,type:ot.type,margin:ot.flipMargin}),En=Math.max(En,ot.pstar||0);let Di=Math.max(0,(ot.mstar||0)+.001*Math.max(1,Math.abs(ot.mstar||0))),Ne=Math.max(0,(ot.pstar||0)-.001*Math.max(1,Math.abs(ot.pstar||0))),oo=[],mo=!0;for(let ee=0;ee<Ml;ee++){let bf=ot.step(Di,Ne);if(Di=bf[0],Ne=bf[1],!isFinite(Di)||!isFinite(Ne)||Di>1e14||Ne>1e14){mo=!1;break}ee>=Ml-yt&&(((ee-(Ml-yt))%Il===0||ee===Ml-1)&&oo.push({y:Ne,hitTarget:!!bf[4]}),En=Math.max(En,Ne))}if(mo&&tt.push({x:Ae,ys:oo}),ot.type==="target-met"&&ot.flipMargin!=null){if(Rt&&Rt.type==="target-met"&&Rt.margin!=null&&Rt.margin*ot.flipMargin<0){let ee=Math.abs(Rt.margin)/(Math.abs(Rt.margin)+Math.abs(ot.flipMargin));Na.push(Rt.x+ee*(Ae-Rt.x))}Rt={x:Ae,margin:ot.flipMargin,type:ot.type}}else Rt=null}return{points:tt,fixed:ua,flips:Na,xmin:hf,xmax:co,ymax:Math.max(1,En*1.08),total:Ml,keep:yt}},[g]),X=(0,f.useMemo)(()=>{if(!r)return null;let[S,Z]=r,ll=[[S,Z,null,null,null]];for(let I=0;I<fl;I++){let W=J.step(S,Z),yl=Math.max(0,W[3]-W[0]),xl=!!W[4];if(S=W[0],Z=W[1],ll.push([S,Z,W[2],yl,xl]),!isFinite(S)||!isFinite(Z)||S>1e12||Z>1e12)break}return ll},[r,J,fl]),G=(0,f.useMemo)(()=>xh(X),[X]),q=(0,f.useMemo)(()=>{let S=Math.max(1,J.mstar||0),Z=Math.max(1,J.pstar||0);if(X)for(let ll of X.slice(-120))isFinite(ll[0])&&(S=Math.max(S,ll[0])),isFinite(ll[1])&&(Z=Math.max(Z,ll[1]));return{mMax:S*1.35*v,pMax:Z*1.35*v}},[J,X,v]),L=(0,f.useCallback)((S,Z,ll)=>{let{X:I,Y:W}=ia(S,Z,ll,"wait interval  T  (h)","target  M_tar  (ml)",u,c);if(S.save(),S.beginPath(),S.rect(y.l,y.t,Z-y.l-y.r,ll-y.t-y.b),S.clip(),F==="output"&&T)df(S,Z,ll,T,kl,Sl,I,W,El);else if(il){let ml=document.createElement("canvas");ml.width=il.NX,ml.height=il.NY,ml.getContext("2d").putImageData(new ImageData(il.img,il.NX,il.NY),0,0),S.drawImage(ml,y.l,y.t,Z-y.l-y.r,ll-y.t-y.b)}let yl=(ml,Ol,Ml,yt)=>{S.strokeStyle=Ol,S.lineWidth=yt,S.setLineDash(Ml),S.beginPath();let Il=!1;for(let tt of ml){if(tt[0]===null){Il=!1;continue}let ua=I(tt[0]),Na=W(tt[1]);Il?S.lineTo(ua,Na):(S.moveTo(ua,Na),Il=!0)}S.stroke(),S.setLineDash([])};if(yl(w.emp,F==="output"?o.ink2:o.ink,[5,3],1.3),yl(w.flip,o.flip,[],1.6),F==="output"&&rf(S,Q,I,W),S.strokeStyle=o.traj,S.lineWidth=1.7,S.setLineDash([7,4]),S.beginPath(),E==="T"){let ml=I(Math.min(u,Math.max(.15,C)));S.moveTo(ml,y.t),S.lineTo(ml,ll-y.b)}else{let ml=W(Math.min(c,Math.max(.01,m)));S.moveTo(y.l,ml),S.lineTo(Z-y.r,ml)}S.stroke(),S.setLineDash([]);let xl=I(a),Cl=W(n);if(S.strokeStyle=o.mark,S.lineWidth=1,S.setLineDash([2,3]),S.beginPath(),S.moveTo(y.l,Cl),S.lineTo(Z-y.r,Cl),S.moveTo(xl,y.t),S.lineTo(xl,ll-y.b),S.stroke(),S.setLineDash([]),S.fillStyle=o.mark,S.strokeStyle=o.ink,S.beginPath(),S.arc(xl,Cl,4.5,0,7),S.fill(),S.stroke(),S.restore(),F==="regions"){S.font=`10px ${Vl}`,S.textAlign="left",S.fillStyle=o.ink;let ml=w.emp.filter(Ml=>Ml[0]!==null&&Ml[1]<.9*c);if(ml.length){let Ml=ml[Math.floor(.55*ml.length)];S.fillText("emptying boundary",I(Ml[0])+4,W(Ml[1])-5)}let Ol=w.flip.filter(Ml=>Ml[0]!==null&&Ml[1]<.9*c);if(Ol.length){let Ml=Ol[Math.floor(.55*Ol.length)];S.fillStyle=o.flip,S.fillText("\u03BB = \u22121",I(Ml[0])+4,W(Ml[1])-5)}}},[l,a,n,u,c,il,w,E,C,m,F,T,Q,kl,Sl,El]),nl=(0,f.useCallback)((S,Z,ll)=>{let{X:I,Y:W}=ia(S,Z,ll,"milk after removal  m  (ml)","production rate  p  (ml h\u207B\xB9)",q.mMax,q.pMax);if(S.fillStyle=J.type==="emptied"?o.empt:J.stable?o.lact:o.unstTT,S.fillRect(y.l,y.t,Z-y.l-y.r,ll-y.t-y.b),S.strokeStyle=o.ink2,S.lineWidth=1.1,S.setLineDash([5,3]),S.beginPath(),S.moveTo(I(n/J.d),W(0)),S.lineTo(I(0),W(n/J.G)),S.stroke(),S.setLineDash([]),X&&(S.strokeStyle=o.traj,S.lineWidth=1.15,S.globalAlpha=.65,S.beginPath(),X.forEach(([yl,xl],Cl)=>Cl?S.lineTo(I(yl),W(xl)):S.moveTo(I(yl),W(xl))),S.stroke(),S.globalAlpha=1,X.slice(0,70).forEach(([yl,xl,,,,Cl],ml)=>{S.fillStyle=ml===0?o.ink3:Cl?o.traj:o.mark,S.globalAlpha=Math.max(.18,1-ml/34),S.beginPath(),S.arc(I(yl),W(xl),2.1,0,7),S.fill()}),S.globalAlpha=1,G&&X.length>3))for(let yl of X.slice(-2))S.beginPath(),S.arc(I(yl[0]),W(yl[1]),6,0,7),S.fillStyle=o.panel,S.strokeStyle=o.sep,S.lineWidth=2,S.fill(),S.stroke();S.beginPath(),S.arc(I(J.mstar),W(J.pstar),5,0,7),S.fillStyle=J.stable?o.ink:o.panel,S.strokeStyle=o.ink,S.lineWidth=1.6,S.fill(),S.stroke(),S.fillStyle=o.ink,S.font=`10px ${Vl}`,S.textAlign="left",S.fillText("z\u2082",I(J.mstar)+8,W(J.pstar)-6)},[J,n,X,G,q]),ol=(0,f.useCallback)((S,Z,ll)=>pf(S,Z,ll,X),[X]),$=(0,f.useCallback)((S,Z,ll)=>{S.fillStyle=o.panel,S.fillRect(0,0,Z,ll);let I=E==="T"?"target  M_tar  (ml)":"wait interval  T  (h)",{X:W,Y:yl}=ia(S,Z,ll,I,"asymptotic production  p_n  (ml h\u207B\xB9)",U.xmax,k,U.xmin,0);S.save(),S.beginPath(),S.rect(y.l,y.t,Z-y.l-y.r,ll-y.t-y.b),S.clip(),S.globalAlpha=.55;for(let ml of U.points){let Ol=W(ml.x);for(let Ml of ml.ys)S.fillStyle=Ml.hitTarget?o.traj:o.mark,S.fillRect(Ol-.85,yl(Ml.y)-.85,1.7,1.7)}S.globalAlpha=1;let xl=(ml,Ol,Ml,yt)=>{S.strokeStyle=Ol,S.lineWidth=yt,S.setLineDash(Ml),S.beginPath();let Il=!1;for(let tt of U.fixed){if(tt.stable!==ml){Il=!1;continue}let ua=W(tt.x),Na=yl(tt.y);Il?S.lineTo(ua,Na):(S.moveTo(ua,Na),Il=!0)}S.stroke(),S.setLineDash([])};xl(!0,o.ink,[],1.2),xl(!1,o.unstTT,[5,3],1.4),S.strokeStyle=o.flip,S.lineWidth=1,S.setLineDash([2,3]);for(let ml of U.flips){let Ol=W(ml);S.beginPath(),S.moveTo(Ol,y.t),S.lineTo(Ol,ll-y.b),S.stroke()}S.setLineDash([]);let Cl=E==="T"?n:a;if(Cl>=U.xmin&&Cl<=U.xmax){let ml=W(Cl);S.strokeStyle=o.mark,S.lineWidth=1.1,S.setLineDash([4,3]),S.beginPath(),S.moveTo(ml,y.t),S.lineTo(ml,ll-y.b),S.stroke(),S.setLineDash([])}S.restore()},[E,U,n,a,k]),ul=zt(300,L,(S,Z,ll,I)=>{e(Math.max(.15,+((S-y.l)/(ll-y.l-y.r)*u).toFixed(2))),i(Math.max(.01,+((I-y.b-Z)/(I-y.t-y.b)*c).toFixed(2))),h(null)}),pl=zt(320,nl,(S,Z,ll,I)=>{let W=(S-y.l)/(ll-y.l-y.r)*q.mMax,yl=(I-y.b-Z)/(I-y.t-y.b)*q.pMax;W>=0&&yl>=0&&h([W,yl])}),Xl=zt(380,ol,null),vl=zt(330,$,(S,Z,ll,I)=>{let W=(S-y.l)/(ll-y.l-y.r),yl=U.xmin+Math.max(0,Math.min(1,W))*(U.xmax-U.xmin);E==="T"?(e(Math.min(u,Math.max(.15,C))),i(Math.max(.01,+yl.toFixed(3)))):(i(Math.min(c,Math.max(.01,m))),e(Math.max(.15,+yl.toFixed(3)))),h(null)}),Ql=()=>{let S={...l,dlt:.15,gam:.15,amax:50,muTau:.5,tauEmp:.3333333333333333,resp:"sig"},Z=25,ll=.01;t(S),e(Z),i(ll),s(30),d(30),M(1),hl("regions"),O("M"),b(ll),p(Z),N(720),x(4e3),D(2e3),H(2.5),R(180);let I=Mn(S,Z,ll);h([Math.max(0,I.mstar+.001),Math.max(0,I.pstar-.001)])},xt=X?G?"\u2192 stable 2-cycle":J.stable?"\u2192 fixed point":"fixed point unstable; iterate to inspect":null;return f.default.createElement("div",null,f.default.createElement("header",{className:"mb-3"},f.default.createElement("h1",{style:{fontFamily:zn,fontSize:16,color:o.ink,fontWeight:600}},"Duration-dependent stimulation, set-target removal"),f.default.createElement("p",{style:{fontFamily:j,fontSize:12,color:o.ink2,maxWidth:860,marginTop:2}},f.default.createElement("span",{style:{fontFamily:Vl}},"m\u2032 = max(x\u2212M_tar, 0), p\u2032 = gp + a(\u03C4(x)), x = dm + Gp; \u03C4(x) = \u03C4_emp if x \u2264 M_tar, otherwise \u03C4(x) = M_tar\xB7\u03C4_emp/x."))),f.default.createElement("div",{className:"flex flex-wrap gap-3 items-start"},f.default.createElement("div",{className:"w-[236px] shrink-0 rounded-sm p-3",style:{background:o.panel,border:`1px solid ${o.rule}`}},f.default.createElement("div",{className:"flex gap-1 mb-3"},[["con","Michaelis\u2013Menten"],["sig","Hill"]].map(([S,Z])=>f.default.createElement("button",{key:S,onClick:()=>{K("resp")(S),h(null)},className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:10.5,background:l.resp===S?o.ink:"transparent",color:l.resp===S?o.panel:o.ink2,border:`1px solid ${l.resp===S?o.ink:o.rule}`}},Z))),f.default.createElement(cf,{P:l,mode:"duration"}),f.default.createElement(V,{label:"milk decay",sym:"\u03B4",value:l.dlt,set:K("dlt"),min:.005,max:.4,step:.005}),f.default.createElement(V,{label:"production decay",sym:"\u03B3",value:l.gam,set:K("gam"),min:.005,max:.4,step:.005}),f.default.createElement(V,{label:"max stimulation",sym:"a_max",value:l.amax,set:K("amax"),min:2,max:80,step:.5}),f.default.createElement(V,{label:"duration half-response",sym:f.default.createElement("span",null,"\u03BC",f.default.createElement("sub",null,"\u03C4")),value:l.muTau,set:K("muTau"),min:.02,max:4,step:.02}),f.default.createElement(V,{label:"emptying time",sym:f.default.createElement("span",null,"\u03C4",f.default.createElement("sub",null,"emp")),value:l.tauEmp,set:K("tauEmp"),min:.08,max:5,step:.01}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement(V,{label:"T",sym:"h",value:a,set:S=>{e(S),h(null)},min:.15,max:u,step:.05}),f.default.createElement(V,{label:"M_tar",sym:"ml",value:n,set:S=>{i(S),h(null)},min:.01,max:c,step:.1}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement(V,{label:"T axis",sym:"max",value:u,set:s,min:2,max:30,step:.5}),f.default.createElement(V,{label:"M axis",sym:"max",value:c,set:d,min:10,max:1e3,step:10}),f.default.createElement(V,{label:"orbit iterations",sym:"N",value:fl,set:R,min:10,max:300,step:10}),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement("div",{className:"flex gap-1 mb-2"},[["regions","Regions View"],["output","Daily Output View"]].map(([S,Z])=>f.default.createElement("button",{key:S,onClick:()=>hl(S),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:11,background:F===S?o.ink:"transparent",color:F===S?o.panel:o.ink2,border:`1px solid ${F===S?o.ink:o.rule}`}},Z))),F==="output"&&f.default.createElement(f.default.Fragment,null,f.default.createElement(V,{label:"heatmap max",sym:"ml/day",value:kl,set:_l,min:50,max:5e3,step:50}),f.default.createElement(V,{label:"contour lines",sym:"n",value:Sl,set:Rl,min:0,max:12,step:1}),f.default.createElement("div",{className:"flex gap-1 mb-2"},[["linear","linear color"],["log","log color"]].map(([S,Z])=>f.default.createElement("button",{key:S,onClick:()=>A(S),className:"flex-1 py-1 rounded-sm",style:{fontFamily:j,fontSize:10.5,background:El===S?o.traj:"transparent",color:El===S?o.panel:o.ink2,border:`1px solid ${El===S?o.traj:o.rule}`}},Z))),f.default.createElement("button",{onClick:()=>T&&_l(Math.max(50,Math.ceil(T.observedMax/50)*50)),className:"w-full py-1 rounded-sm mb-2",style:{fontFamily:j,fontSize:10.5,color:o.ink2,border:`1px solid ${o.rule}`}},"auto max (",T?xe(T.observedMax):"\u2014"," ml/day)"),f.default.createElement("div",{style:{fontFamily:j,fontSize:9.5,color:o.ink3,lineHeight:1.35,marginBottom:8}},"Stable and emptied states use the exact fixed-state output. In unstable regions, daily output is the numerical long-time average on the attractor reached from a small perturbation of the fixed point.")),f.default.createElement("div",{className:"my-2",style:{borderTop:`1px solid ${o.rule}`}}),f.default.createElement("button",{onClick:Ql,className:"w-full py-1.5 rounded-sm",style:{fontFamily:j,fontSize:10.5,color:o.panel,background:o.sep,border:`1px solid ${o.sep}`}},"Load non-constant attractor demo")),f.default.createElement("div",{className:"flex-1 min-w-[300px] flex flex-col gap-3"},f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(Et,{title:"Schedule space (T, M_tar)",hint:F==="output"?"long-term daily output":"stable / unstable attractor type / emptied"},f.default.createElement("div",{ref:ul.wrap},f.default.createElement("canvas",{ref:ul.cvs,onClick:ul.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"flex flex-wrap gap-3 px-3 py-2",style:{borderTop:`1px solid ${o.rule}`}},F==="regions"?f.default.createElement(f.default.Fragment,null,[[o.lact,"stable target-met"],[o.unstTT,"unstable: target-met / target-met"],[o.unstET,"unstable: emptying / target-met"],[o.empt,"emptied"]].map(([S,Z])=>f.default.createElement("span",{key:Z,className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:11,height:11,background:S,border:`1px solid ${o.rule}`,display:"inline-block"}}),Z)),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:14,height:0,borderTop:`2px dashed ${o.traj}`,display:"inline-block"}}),"bifurcation slice")):f.default.createElement(f.default.Fragment,null,f.default.createElement("span",{style:{fontFamily:j,fontSize:10.5,color:o.ink2}},"Heatmap: realized long-term daily output; ",El," color scale."),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:16,height:0,borderTop:`2.4px solid ${o.opt}`,display:"inline-block"}}),"numerical M_DAY argmax (lowest M_tar on a plateau; plotted range)"),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:14,height:0,borderTop:`1.5px dashed ${o.ink2}`,display:"inline-block"}}),"emptying boundary"),f.default.createElement("span",{className:"flex items-center gap-1.5",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("i",{style:{width:14,height:0,borderTop:`1.5px solid ${o.flip}`,display:"inline-block"}}),"\u03BB = \u22121")))),f.default.createElement(Et,{title:"Phase plane (m, p)",hint:"click to drop an initial condition"},f.default.createElement("div",{ref:pl.wrap},f.default.createElement("canvas",{ref:pl.cvs,onClick:pl.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"px-3 pt-2"},f.default.createElement(V,{label:"phase zoom",sym:"\xD7",value:v,set:M,min:.4,max:4,step:.1})),f.default.createElement("div",{className:"flex flex-wrap gap-4 px-3 py-2",style:{fontFamily:j,fontSize:10.5,color:o.ink2,borderTop:`1px solid ${o.rule}`}},f.default.createElement("span",null,"Dashed line: target-met / complete-removal boundary."),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:8,height:8,background:o.traj,display:"inline-block",borderRadius:99}}),"target-met iterate"),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:8,height:8,background:o.mark,display:"inline-block",borderRadius:99}}),"emptying iterate"),f.default.createElement("span",null,"Outlined circles mark a detected attracting 2-cycle.")))),f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(pd,{title:"bifurcation diagram"},f.default.createElement(Et,{title:`Numerical bifurcation diagram \xB7 ${E==="T"?`T = ${Ni(C)} h`:`M_tar = ${Ni(m)} ml`}`,hint:"click to select schedule"},f.default.createElement("div",{className:"flex flex-wrap gap-3 items-center px-3 pt-2 pb-1",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("div",{className:"flex gap-1"},[["M","vary wait interval T"],["T","vary M_tar"]].map(([S,Z])=>f.default.createElement("button",{key:S,onClick:()=>O(S),className:"px-2 py-1 rounded-sm",style:{background:E===S?o.ink:"transparent",color:E===S?o.panel:o.ink2,border:`1px solid ${E===S?o.ink:o.rule}`}},Z))),f.default.createElement("div",{className:"flex-1 min-w-[160px]"},f.default.createElement(V,{label:E==="T"?"fixed T":"fixed M_tar",sym:E==="T"?"h":"ml",value:E==="T"?a:n,set:E==="T"?S=>{p(S),e(S),h(null)}:S=>{b(S),i(S),h(null)},min:E==="T"?.15:.01,max:E==="T"?u:c,step:E==="T"?.05:.1})),f.default.createElement("div",{className:"flex-1 min-w-[150px]"},f.default.createElement(V,{label:"p-axis maximum",sym:"ml/h",value:k,set:H,min:.5,max:5e3,step:.5}))),f.default.createElement("div",{className:"flex flex-wrap gap-3 items-center px-3 pb-2",style:{fontFamily:j,fontSize:10.5,color:o.ink2}},f.default.createElement("div",{className:"flex-1 min-w-[130px]"},f.default.createElement(V,{label:"parameter samples",sym:"n",value:B,set:N,min:160,max:800,step:40})),f.default.createElement("div",{className:"flex-1 min-w-[130px]"},f.default.createElement(V,{label:"iterations",sym:"N",value:z,set:x,min:100,max:5e3,step:50})),f.default.createElement("div",{className:"flex-1 min-w-[130px]"},f.default.createElement(V,{label:"iterates kept",sym:"K",value:Y,set:D,min:10,max:2e3,step:10}))),f.default.createElement("div",{className:"px-3 pb-2",style:{fontFamily:j,fontSize:9.5,color:o.ink3,lineHeight:1.35}},"Each sample starts near its fixed point. The last K iterates are computed; a subset is plotted when K is large."),f.default.createElement("div",{ref:vl.wrap,style:{width:"100%"}},f.default.createElement("canvas",{ref:vl.cvs,onClick:vl.click,tabIndex:0,style:{cursor:"crosshair",display:"block"}})),f.default.createElement("div",{className:"flex flex-wrap gap-4 px-3 py-2",style:{fontFamily:j,fontSize:10.5,color:o.ink2,borderTop:`1px solid ${o.rule}`}},f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:8,height:8,background:o.traj,display:"inline-block"}}),"target-met iterate"),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:8,height:8,background:o.mark,display:"inline-block"}}),"emptying iterate"),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:14,height:0,borderTop:`1.5px solid ${o.ink}`,display:"inline-block"}}),"stable fixed-point branch"),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:14,height:0,borderTop:`1.5px dashed ${o.unstTT}`,display:"inline-block"}}),"unstable fixed-point branch"),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:14,height:0,borderTop:`1px dotted ${o.flip}`,display:"inline-block"}}),"\u03BB = \u22121 crossing"),f.default.createElement("span",null,"showing up to 320 samples from the last ",U.keep," of ",U.total," iterates at each of ",B," parameter values"))))),f.default.createElement("div",{className:"flex flex-wrap gap-3"},f.default.createElement(Et,{title:"Orbit: m\u2099, p\u2099, M\u2099, \u03C4\u2099",hint:xt||"no initial condition"},f.default.createElement("div",{ref:Xl.wrap},f.default.createElement("canvas",{ref:Xl.cvs,style:{display:"block"}})),f.default.createElement("div",{className:"flex flex-wrap gap-4 px-3 py-2",style:{fontFamily:j,fontSize:10.5,color:o.ink2,borderTop:`1px solid ${o.rule}`}},f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:11,height:11,background:o.lact,border:`1px solid ${o.rule}`,display:"inline-block"}}),"target-met session"),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:11,height:11,background:o.empt,border:`1px solid ${o.rule}`,display:"inline-block"}}),"emptying session"),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:8,height:8,background:o.traj,display:"inline-block",borderRadius:99}}),"target-met iterate"),f.default.createElement("span",{className:"flex items-center gap-1.5"},f.default.createElement("i",{style:{width:8,height:8,background:o.mark,display:"inline-block",borderRadius:99}}),"emptying iterate"))),f.default.createElement(yf,{points:[{label:"z\u2082",m:J.mstar,p:J.pstar,M:J.type==="emptied"?J.Memp:J.Mt}]})))))}function Oh(){let[l,t]=(0,f.useState)("target"),[a,e]=(0,f.useState)({gam:.1,dlt:.05,amax:30,muM:110,muTau:.1,tauEmp:1/3,resp:"sig"}),[n,i]=(0,f.useState)(5),u=[{label:"Amount-dependent",short:"Amount",buttons:[["target","Set target"],["duration","Set duration"]]},{label:"Duration-dependent",short:"Duration",buttons:[["tautarget","Set target"],["tauduration","Set duration"]]}];return f.default.createElement("div",{className:"w-full min-h-screen p-4",style:{background:o.paper}},f.default.createElement("style",null,`input[type=range]:focus-visible{outline:2px solid ${o.traj};outline-offset:2px}
        canvas:focus-visible{outline:2px solid ${o.traj}}`),f.default.createElement("section",{className:"mb-4 rounded-sm p-3",style:{background:o.panel,border:`1px solid ${o.rule}`}},f.default.createElement("div",{className:"flex flex-wrap gap-5 items-start"},f.default.createElement("nav",{"aria-label":"Select stimulation mechanism and removal protocol",style:{minWidth:338,maxWidth:470,flex:"0 1 420px"}},f.default.createElement("div",{style:{fontFamily:j,fontSize:15,fontWeight:600,color:o.ink,marginBottom:7}},"Select model"),f.default.createElement("div",{style:{display:"grid",gridTemplateColumns:"126px minmax(98px,1fr) minmax(98px,1fr)",gap:5,alignItems:"stretch"}},f.default.createElement("div",{style:{gridColumn:"2 / span 2",fontFamily:j,fontSize:10.5,fontWeight:600,color:o.ink2,textAlign:"center"}},"Removal protocol \u2192"),f.default.createElement("div",{style:{fontFamily:j,fontSize:10,color:o.ink3,alignSelf:"end"}},"Stimulation mechanism \u2193"),f.default.createElement("div",{style:{fontFamily:j,fontSize:10.5,color:o.ink2,textAlign:"center",alignSelf:"end"}},"Set target"),f.default.createElement("div",{style:{fontFamily:j,fontSize:10.5,color:o.ink2,textAlign:"center",alignSelf:"end"}},"Set duration"),u.map((s,c)=>f.default.createElement(f.default.Fragment,{key:s.label},f.default.createElement("div",{style:{fontFamily:j,fontSize:10.5,color:o.ink2,alignSelf:"center"}},s.label),s.buttons.map(([d,v])=>f.default.createElement("button",{key:d,onClick:()=>t(d),"aria-label":`${s.label} stimulation, ${v.toLowerCase()} removal`,"aria-pressed":l===d,className:"px-2 py-2 rounded-sm",style:{fontFamily:j,fontSize:10.5,fontWeight:l===d?600:400,background:l===d?o.ink:o.paper,color:l===d?o.panel:o.ink2,border:`1px solid ${l===d?o.ink:o.rule}`}},`${s.short} \xB7 ${v.toLowerCase()}`)))))),f.default.createElement("div",{className:"flex-1 min-w-[320px]"},f.default.createElement("h1",{style:{fontFamily:zn,fontSize:19,fontWeight:600,color:o.ink,marginBottom:5}},"Interactive Lactation Explorer"),f.default.createElement("p",{style:{fontFamily:j,fontSize:12,color:o.ink2,lineHeight:1.55}},"Explore how repeated waiting and milk-removal sessions affect milk accumulation and production. Choose a stimulation mechanism and a removal protocol on the left, then select a schedule in the schedule plot and an initial condition in the phase plane. The removal law is",f.default.createElement("span",{style:{fontFamily:Vl}}," h(\u03C4) = max(1\u2212\u03C4/\u03C4_emp, 0)"),"."),f.default.createElement("p",{style:{fontFamily:j,fontSize:11,color:o.ink2,lineHeight:1.5,marginTop:6}},f.default.createElement("b",null,"Paper:")," A. Manhart and T. M\xFCller, ",f.default.createElement("i",null,"Milk-removal feedback shapes lactation sustainability and daily output in a model of human lactation")," (manuscript, 2026)."),f.default.createElement("p",{style:{fontFamily:j,fontSize:11,color:o.ink2,lineHeight:1.5,marginTop:6}},f.default.createElement("b",null,"Analytical versus numerical:")," Fixed points, stability boundaries and steady-state output are analytical; orbits, non-constant attractors and numerical optimum traces are approximations. In bistable regions, daily output refers to the positive state and need not occur from every initial condition. Numerical results depend on resolution. These are not feeding or pumping recommendations.")))),l==="target"?f.default.createElement(gh,{P:a,setP:e,T:n,setT:i}):l==="duration"?f.default.createElement(zh,{P:a,setP:e,T:n,setT:i}):l==="tautarget"?f.default.createElement(Dh,{P:a,setP:e,T:n,setT:i}):f.default.createElement(_h,{P:a,setP:e,T:n,setT:i}))}function Wt(l){return[parseInt(l.slice(1,3),16),parseInt(l.slice(3,5),16),parseInt(l.slice(5,7),16)]}var uo=class extends f.default.Component{constructor(t){super(t),this.state={error:null}}static getDerivedStateFromError(t){return{error:t}}componentDidCatch(t,a){console.error("Explorer rendering error",t,a)}render(){return this.state.error?f.default.createElement("div",{style:{padding:24,fontFamily:"system-ui",color:"#822"}},f.default.createElement("h2",null,"Explorer could not render"),f.default.createElement("pre",{style:{whiteSpace:"pre-wrap"}},String(this.state.error))):this.props.children}};(0,md.createRoot)(document.getElementById("root")).render(f.default.createElement(uo,null,f.default.createElement(Oh,null)));})();
/*! Bundled license information:

react/cjs/react.production.js:
  (**
   * @license React
   * react.production.js
   *
   * Copyright (c) Meta Platforms, Inc. and affiliates.
   *
   * This source code is licensed under the MIT license found in the
   * LICENSE file in the root directory of this source tree.
   *)

scheduler/cjs/scheduler.production.js:
  (**
   * @license React
   * scheduler.production.js
   *
   * Copyright (c) Meta Platforms, Inc. and affiliates.
   *
   * This source code is licensed under the MIT license found in the
   * LICENSE file in the root directory of this source tree.
   *)

react-dom/cjs/react-dom.production.js:
  (**
   * @license React
   * react-dom.production.js
   *
   * Copyright (c) Meta Platforms, Inc. and affiliates.
   *
   * This source code is licensed under the MIT license found in the
   * LICENSE file in the root directory of this source tree.
   *)

react-dom/cjs/react-dom-client.production.js:
  (**
   * @license React
   * react-dom-client.production.js
   *
   * Copyright (c) Meta Platforms, Inc. and affiliates.
   *
   * This source code is licensed under the MIT license found in the
   * LICENSE file in the root directory of this source tree.
   *)
*/
</script>
</body>
</html>

